AMRIC: A Novel In Situ Lossy Compression Framework for Efficient I/O in Adaptive Mesh Refinement Applications

As supercomputers advance towards exascale capabilities, computational intensity increases significantly, and the volume of data requiring storage and transmission experiences exponential growth. Adaptive Mesh Refinement (AMR) has emerged as an effective solution to address these two challenges. Concurrently, error-bounded lossy compression is recognized as one of the most efficient approaches to tackle the latter issue. Despite their respective advantages, few attempts have been made to investigate how AMR and error-bounded lossy compression can function together. To this end, this study presents a novel in-situ lossy compression framework that employs the HDF5 filter to improve both I/O costs and boost compression quality for AMR applications. We implement our solution into the AMReX framework and evaluate on two real-world AMR applications, Nyx and WarpX, on the Summit supercomputer. Experiments with 4096 CPU cores demonstrate that AMRIC improves the compression ratio by up to 81X and the I/O performance by up to 39X over AMReX's original compression solution.

==> mpl_space/23-04-04_amr-rate-distortion.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The autoreload extension is already loaded. To reload it, use:\n",
      "  %reload_ext autoreload\n"
     ]
    }
   ],
   "source": [
    "from sc23_utils import *\n",
    "\n",
    "%load_ext autoreload\n",
    "%autoreload 2\n",
    "\n",
    "def plot_compress_res(\n",
    "    data,\n",
    "    cats,\n",
    "    colormap,\n",
    "    linestyles,\n",
    "    linewidths,\n",
    "    markerstyles,\n",
    "    zorders,\n",
    "    prefix,\n",
    "    title,\n",
    "    block,\n",
    "    height=2.8, \n",
    "    yticks=None\n",
    "):\n",
    "    fig, ax = plt.subplots(figsize=(5.5, height), dpi=100)\n",
    "    for c, color, ls, lw, ms, zo in zip(\n",
    "        cats, colormap, linestyles, linewidths, markerstyles, zorders\n",
    "    ):\n",
    "        if block is not None and c in block:\n",
    "            continue\n",
    "        x = data[c + \"-cr\"]\n",
    "        y = data[c + \"-psnr\"]\n",
    "        ax.plot(\n",
    "            x,\n",
    "            y,\n",
    "            color=color,\n",
    "            lw=lw,\n",
    "            ls=ls,\n",
    "            marker=ms,\n",
    "            markersize=4.5,\n",
    "            markerfacecolor=\"white\",\n",
    "            markeredgewidth=lw,\n",
    "            markeredgecolor=color,\n",
    "            label=c,\n",
    "            zorder=zo,\n",
    "        )\n",
    "    ax.legend()\n",
    "    ax.set_ylabel(\"PSNR\"), ax.set_xlabel(\"Compression Ratio\")\n",
    "    ax.xaxis.set_major_formatter(fmt), ax.yaxis.set_major_formatter(fmt)\n",
    "\n",
    "    ax.grid(color=\"lightgray\", lw=0.5, ls=\":\")\n",
    "    ax.set_title(title)\n",
    "    sns.despine()\n",
    "\n",
    "    fig.tight_layout()\n",
    "    date, time = date_time_prefix()\n",
    "    ofname = f\"{date}_{prefix}_{title.lower()}_{time}\"\n",
    "    fig.savefig(ofname + \".pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "!rm *coarse*.pdf\n",
    "!rm *fine*.pdf"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# SZ2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 550x260 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 550x260 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colormap = ['black', 'royalblue','darkgray', 'gray', 'black']\n",
    "linestyles = ['-', '-', '--', '--', ':']\n",
    "linewidths = [1.7, 1.7, 1.2, 1.2, 1.2]\n",
    "markerstyles = ['o', 'X', 'o', 's', 'd']\n",
    "zorders = [10,19,1,1,1]\n",
    "plot_compress_res(cr_psnr[\"sz2-coarse\"], sz2_cats, colormap, linestyles, linewidths, markerstyles, zorders, \"sz2\", \"Coarse-Level\", [\"Adp-8\"])\n",
    "plot_compress_res(cr_psnr[\"sz2-fine\"], sz2_cats, colormap, linestyles, linewidths, markerstyles, zorders, \"sz2\", \"Fine-level\", [\"Adp-8\"])"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# SZ3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 550x265 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhwAAAD/CAYAAAC6sQ95AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8/fFQqAAAACXBIWXMAAA9hAAAPYQGoP6dpAABQ60lEQVR4nO29eXic1Xn3/zka7bakkWzLNtgYj2RCwEAiQ7M1K3IMTSAmyNCkSd60wRZJaAGT2lmaZumbErmNCyVvgmQ3/b150zYgB5xAC9SigTQJBLBTCIEEWzLGbNYyi5aRZj2/P56Z8Yw00hlJs8/9ua7nkuY5z3LPV+eZ+eqc+5yjtNYIgiAIgiBkkrJcByAIgiAIQvEjhkMQBEEQhIwjhkMQBEEQhIwjhkMQBEEQhIwjhkMQBEEQhIwjhkMQBEEQhIwjhkMQBEEQhIwjhkMQBEEQhIwjhkMQBEEQhIwjhkMQSgylVJdSSs+xdUeOcymldmUxrl6lVH+27jdHHP1Kqa5cxyEIxUZ5rgMQBCFndALOJPsHIj/74n4XBEFYFGI4BKFE0Vr3GMq3ZSsWQRCKH+lSEQQhKZGul/a41/1KqV1KqR1KqcOR7pfDSinHtPPa48rT3j0x1/Vn65aJ35/p+ARBSI4YDkEQZmMH0DZt37VYXTG7Iz8dwKFooVKqI/L6KWAbcADYpZTqTUdAKVz/LsChlJoedwfQnen4BEGYHelSEYQSRSmlk+w+orXeNMdpDq11Y9w17EB8C8E+oEdr3Rl5fUAp9STQq5Rq01ofWWTYpusfUEqBZYyORGLsiB4LHM5wfIIgzIIYDkEoXZIljboN59w97XXsCzrStWIHDkWMyPRjLgaOTO+C0VqnlJia6vWxjEUHVisMWOajL/J7KucLgpABxHAIQoliShqdBfccZVEjMVv3hD3S1XE4bl8fsDnFexuvH/l5F9ChlHJEzEwHp7t/UjlfEIQMIIZDEIR0EW0taTG0WqhMXj+uW6VDKTUQ2dcTl9dhik8QhAwgSaOCIKSFuPyHjvj9SqmOyGgQR5LTMnX9A1hdKddGfs94fIIgzI20cAiCkE52A11KqRas0SCXALuAAym2KjTFJXnG49Za983j+t2R8jYSu2wWG58gCAtEDIcgCGlDa70n0o3xBaxhtQPAHq317rnPjGEneY7FAFZXSErX11r3RbpVokYlXfEJgrBAlNbJRsYJgiAIgiCkD8nhEARBEAQh44jhEARBEAQh44jhEARBEAQh44jhEARBEAQh44jhEARBEAQh44jhEARBEAQh4xSd4VAW9SoyCF8QBEEQhNxTjBN/1QEej8eT6ziyht/vp7KyMtdh5C2ijxnRyIxoZEY0MlOkGqX0D37RtXCUIl6vN9ch5DWijxnRyIxoZEY0MlPKGonhKAIqKipyHUJeI/qYEY3MiEZmRCMzpayRGA4Dx076GXIHY6+H3EGOnfTnMKKZyPT0cyP6mBGNzIhGZkQjM6WsUTHmcKSNZ/t97P72IMGQ5oPvWMqJl05wZKAeHQ5S7+nh05/czJYtW8h1fmowGDQfVMKIPmZEIzOikRnRyEwpayQtHLNw7KSf3d8eZNKnCQTh3kfHOXJ8GagKlK0G19JPse1jt7Bz586cO9aampqc3j/fEX3MiEZmRCMzopGZUtZIWjhmoaGujGDotJGoiCgViJhTm60S/9QIt912G1u2bOGyyy7LQZQWo6OjrFixImf3z3dEHzOikRnRyEw2NQqFQgQCgazcK504nU6amppyHUbKVFRUYLPZ0nItMRyzsMJezgf/cCn3PjJORTncvnMlADfuPUUgCFe+u4GX+pYwMAD79+/PqeFYtmxZzu5dCIg+ZkQjM6KRmWxopLXm9ddfx+12Z/xemUBrTaFN22C321m1atWi0wfEcCyQ8nIb7e3t9PT0cOLEiZzGMjw8THNzc05jyGdEHzOikRnRyEw2NIqajebmZmpra3OeQzdfAoFAwYxU0Vrj9XoZHBwEYPXq1Yu6nhiOWRhyB7n/5+OA1Y1y495Tsd8B7v/5OMf/+38AWLduXS5CjCEfgnMj+pgRjcyIRmYyrVEoFIqZjUJtcaqurs51CPMimnMyODhIc3PzorpXJGl0FjxjYcptp51zIHjabAD4pry8NmgZkuuuuy7b4SUQdZ9CckQfM6KRGdHITKY1iuZs1NbWZvQ+maQQ806iei82djEcs9C6tpKuG5qpqVJUlMNy268ZfrEvVn7yN99nfOQ5Ojs72bJlSw4jhcbGxpzeP98RfcyIRmZEIzPZ0qjQulHiSVcCZjZJl95iOOZgY0sVt+9cyQ++fgZ3/eOVdP35Gdj8AwCsPrcDW8VSKisrc175x8bGcnr/fEf0MSMamRGNzIhGZsLhcK5DyBliOAy0rq1khb0cpRSXX34Z3/nK21EKKmuWs67tM3z3u9/lhRdeyGmMhdYnmG1EHzOikRnRyIxolJzGxkZ6enqAma0Fbrc75/+0ZgsxHPNkw9pK3v+WJQCsveg6bNUr2b17d05jCoVCOb1/viP6mBGNzIhGZgpFI601Dz74IFdffTUXX3wxV199NQ8++GBOJnG02+10dXVl/b65QAzHAvizKxuoqlCU2apwvGUXBw8e5NFHH81ZPKXcRJcKoo8Z0ciMaGSmEDTSWnPzzTdz+eWXc88993D48GHuueceLr/88qzMHJ3s+h0dHbHflVIcOXKETZs2oZRi06ZNCXOOuN1utm3bRmNjI42NjTP+4Y0/t7Gxkc7OzoRypRQDAwO0tLTEWl2yhQyLXQAr7OVcu7mO7//HKKvO2crLv/keO3fu5Mknn6SsLPserqqqKuv3LCREHzOikRnRyEwuNJqcnOTo0aMpH/+LX/yC22+/HQCHw0F7ezt9fX0MDAxw2223cc455/COd7wjpWtt2LBh3lOVT/+OcLvdtLS0JBiR3bt309vbC8DmzZvZvXs33d3dAFx66aU4HA4OHz4cMx9ArJXk0ksv5ZprrqG3t5eBgQG2bdvGpk2b2LFjR+z6nZ2ddHd3097ePq/YF43Wuqg2oB7QHo9HZxLvZEhfvfukfu+nT+g3bz2gAf39738/o/ecjeHh4Zzct1AQfcyIRmZEIzOZ1mhyclI/99xzenJyMrbv6aef1sC8N4fDob1er9Zaa6/Xqx0Ox7yv8fTTT6cUt91u193d3VprrQOBQEKZy+XS1lexBaB7e3tjr7u6unR7e7vWWutDhw5pQLtcrlh5dF+U6H2itLe36127ds16/VRIpvs0Uvp+li6VBVJTXcafXWEHwL76ElY4LueLX/wiXq8367HY7fas37OQEH3MiEZmRCMzhaRRe3t7rHWipqYma//tpzIstq2tLfZ7vKYDA9YoyfXr18e6VDZv3pxw7o4dO+jp6WH37t1s3ryZvr4+phN//WwiXSqLYMvblnDPI2MMvBLA8dbP88QP2/mHf/gHvvSlL2U1jpGREZkFcQ5EHzOikRnRyEwuNNqwYQNPP/10ysfv3LmThx9+mL6+PiYnJ6mpqWFycjL2xdze3s63vvWtlO89X4LBoHFq89kWd2tqaqKtrY3Dhw8nLXe73WzatAmHw8G2bdu49tprufXWW1O+fqYRw7EIbGWK6z9sZ9cdQ9Q2nM2ZGz/BN7/5TT71qU+xatWqrMUhH4JzI/qYEY3MiEZmcqFRTU0NF154YcrHf+5zn+Phhx9mYGCAjRs3JuRwANxyyy3zut58Wcw6Kg6HgyNHjiTsO3DgAHfddRe9vb309fXhdDrp7+9fbJgZQbpUFsnFb6zhD863xp6fvekvmArY+MpXvpLVGGTK5bkRfcyIRmZEIzOFoNGWLVu46aabAKuLoqenJ2Y2brrppozNHO12u3G73QwNDcV+ny9tbW20tbWxefNmBgYG6OvrY/v27VxyySWA1f3idrs5cuQIbrebnp4eDhw4kDcr64rhSAPXf7iRsjKoqLZz9qa/YP/+/Tz77LNZu3+umscKBdHHjGhkRjQyUwgaKaXYu3cvDzzwQMI8HA888AB79+7N2CRcu3fvprGxkebm5lj+xYEDB+Z9nYcffhi73c6mTZvYtm0bO3bsYNeuXYDVHbRjxw4uvfRS1q9fT39/P729vdx9990Lule6UToHE50opRxAN9AODABdWuueuPIuYNe003q01p0YUErVAx6Px0N9fX0ao56bf/g3J/f99zg6HOBXP2zn3W87lwceeCAr9x4ZGSnYlROzgehjRjQyIxqZybRGU1NTHD9+nPXr1xfsrKbBYJDy8sLKZkhB95RcWtZbOJRSduAwcARoATqBLqVUR9xhbcAeYFPcltvpPA188oMN1FYrVFkFLW/9Ag8++CAPPfRQVu69ZMmSrNynUBF9zIhGZkQjM6KRmVzM1ZQv5OKdtwNorXdrrQe01n1YZuILccc4gENa6yNxmzsHsaZMY52Nj77falFZ4biMhtV/wOc+97msTPXr9/szfo9CRvQxIxqZEY3MiEZmctGrkC/kwnA0Ac4k+x3Tft+tlHJFtoKYaP7q99XR3GSNsW59+1/x7LO/5Xvf+17G71sqC/8sFNHHjGhkRjQyIxoJc5ELw9EHOJRSOwCUUm1YLRz2yOuo8TiC1ZWyDdgxm+lQSlUppeqjG1CX4fhnpaqyjO0fsgNQ33wRKzd8iC9/+csZX7K50PoDs43oY0Y0MiMamRGNzJSyKcu64dBaD2CZiC6llAZ6gQOAO1qutVbTuly2AztmueQXAE/c9jKAz+djaGiIcDgcG6o1ODhIIBDA6XTi9XoZGxvD4/EwNTXFyMgIoVAo4dhgMMjIyAhTU1OMjo4yNjbG5OQkTqeTYDCYcGw4HGZ4eJi3b7TRusZq5XC8ZRdDw25uvfXWhGO11gwNDeH3+3G5XExMTDA+Po7b7U457tHR0VjcExMTCceGQqF5x+3z+fB4PIyPjzMxMYHL5cLv98fijf85PW6Px4PP52N4eHhG3MFgEKfTyeTk5Iy4p+udLG6v14vT6SQQCMyIe2hoCJ/Ph9vtnhH30NBQLN7JycmEuL1e76Linq5hfNwej2dBcbvd7hlxx//tZ4s7WZ2Nxj06Osro6CiTk5Ozxj08PMzU1BROpzMWt8vlmhF3fJ11u91MTEzMK+74Z222uEdGRmbEnazORuOOr7PziXu+z1o07qGhobR8RiSLO/qsZeozIpVnLR2fEV6vN+OfEaFQiHA4HPs9FAoRDAYJh8MEAgEAAoEAWmsCgQDhcJhgMJj02Ogx0XPmc6zWOlYeH1cwGJzz2Nmun69xR68fDoeZmJhI+qylSk5GqcwIwmrt2K21bpmlvA04rLWeYQ2VUlVA/IpBdcDL2R6lEs9vjk1x417rDzHwqz0MPv89XnjhBdasWZOR+xVi1nM2EX3MiEZmRCMzmdaoGEapaK0LrpWjkEepOJRSvZHRKlE2Y7VyoJTqUEodmnaag0gLyHS01j6t9Wh0AzLbf5ECF7RW8843WXP0r2v7LEGWZHS6c6czWUqMEEX0MSMamRGNzIhGZoLBYK5DyBm56lJpB/ZFzMcOoANrXg6wcjfalVLdkfJ2oAuYOSF8HrNjq51yG9gqlrD+kpv5/ve/P2NK2nQhUy7PjehjRjQyIxqZEY3MLGZq80InVwOCN2G1WvRjzcOxKWJEooYkvrwb6NZa78lRrAvizOYKPvRuK3/1jPM+Qm3jBm655ZaMDIkqhOmEc4noY0Y0MiMamSkUjY6d9DPkPt3SMOQOcuxkdob0RnMkSpGcGI5IMuimSHLoJq31kWnlR7TWmyPlLYVmNqJ8/PJ66mrLUMpG69u+xCOPPMJPfvKTtN9n+fLlab9mMSH6mBGNzIhGZgpBo2f7fdy49xQf++tXueNuJ3fc7eRjf/0qN+49xbP9voze2+1289GPfpSWlhaUUrS0tNDT05NwjFIqLWuftLS0JF2aPpeU7pRnWaB+iY2P/5GVuLps3XtpXPNOdu3alXaHK/2mcyP6mBGNzIhGZvJdo2Mn/ez+9iCTPk0gCPc+Ms69j4wTCMKkT7P724MZa+kYGBhg/fr1hMNhuru7OXz4MJ2dnXR2ds4wHcWKGI4M86F31XHmCitru/XtX+KFo8e4884703qPurqcTT1SEIg+ZkQjM6KRmVxo5POH6X/Zn9LmHg8RCJ7u1q4ot7YogaDGPR5K+Xo+fzjlODs7O2lvb6e3t5f29nba2trYtWsX3d3d7N49c+UOt9s9YzTLnj172LZtW+x1T09PrLVk06ZNsTzBTZs2MTAwwObNm9mzZ0/setu2bYstHDf9nkopBgYGkra6pAsZ45VhKsoV27fa+eq+YZYueyOrz72Gr33ta3z84x/Hbren5R5TU1NUVVWZDyxRRB8zopEZ0chMLjR6eTDI9r99fd7nVZTD7TtXAnDj3lMEghAMwa47hlK+xr4vrqJlTaXxOLfbTV9fH/39/YTD4YT1VHbs2EF7e/u84x8YGKCzs5Pe3l7a2tro6upi27Zt9Pf3c/jwYVpaWuju7o5d+9JLL8XhcHD48OGY+QDo6jo9p2ZnZ2fCOelGWjiywDvfVMMFrdZDuP6SW3B7JvnGN76RtuvbbLa0XasYEX3MiEZmRCMzolFynnrqKQAcDkfSOTgcDseMfSYGBgYAa0l6h8NBV1cX3d3dSY/t6+vjyJEj7Nu3D4fDQVtbG93d3bHWjyjRVphMIS0cWUApxac/bOcze05RtaSZs958Pf/4j//IZz7zGdavX7/o65fy6oOpIPqYEY3MiEZmcqHRmuZy9n1xVUrHusZCfPE7QwRDEAhaLRtg/Q5QboO//cwKGutSM05rmnP3FRo1Go2NjXR0dHDttdfS0dGR9NioOYn/vkmWmNrW1paRWKPIE5Qlzj27ivZLagFY+6YdqIomPv/5z6fl2j5fZjOrCx3Rx4xoZEY0MpMLjaoqy2hZU5nSZl9qo6L8dAtDIHjabIDVBW5fakv5elWVqX2FXnzxxYD1xT99agS3252QfzEXIyMjCa/7+/s5dOgQTU1NbN++nZaWpJN109TURFtbGy6XK7ZprWfE0tTUlNL7WShiOLLIpz5kp7JCYSuvYf1b/pK7776bxx57bNHXXbJkSRqiK15EHzOikRnRyEy+a9S6tpKuG5qpqVJUlMNV71nKVe9ZSkU51FQpum5opnWtOSdjvtjtdtrb29m9e/eMVqC7776bI0eOzNq6EN8SEW2pAKubpKenh/b2drq7u3G5XAwMDCQdCutwOGYYmgMHDiQkoGYDMRxZZGVTOR3vs7K4V7+hg6XLN7Jz585FTwaWjjHbxYzoY0Y0MiMamSkEjTa2VHH7zpX84Otn8OfXNPHn1zTxg6+fwe07V7KxJXMJr93d3bEv+WhOxZ49e+js7ExI3IwSHVRw66234na7OXDgwAwz0dnZSV9fH263OzayJD4fJGpQ2traaGtrY/PmzTFTsn37di655JIMvdtZiDarFMsG1APa4/HofGTcG9If3nVSv/fTJ/SbrvyhBvQPf/jDXIclCIKQ90xOTurnnntOT05O5jqUBdHf3687Ojq03W7XgG5ra9Pd3d0JxwDa5XJprbXu7e3Vdrtd2+123dHRoQ8dOqS7urpix+7atSt2LYfDoXt7e2NlXV1dGogd73K5Yve22+16165ds953OinontL3c16sFptOlFL1gCeXq8Wa+MnPxrjthy4AnnngU9RxjOeff37Bqx8ODg7KGgZzIPqYEY3MiEZmMq1RMawWGwgECm49lYJdLVaAD7xjKetWWxWu9W1f5MRLL3PHHXcs+HorVqxIV2hFiehjRjQyIxqZEY3MlJeX7uBQMRw5wGZTXP9hOwC19hbOOO9P+MY3vsHw8PCCrrfQ80oF0ceMaGRGNDIjGpmR5emFrPMH51Wz6VyraWr9JTcxMan52te+tqBrNTQ0pDO0okP0MSMamRGNzIhGZkp5cjQxHDlCKauVQymoqG5i3aYbuPPOO/n9738/72tNTExkIMLiQfQxIxqZEY3MiEZmwuHU118pNsRw5JCWNZVc/jZr3PqaC/6U8prV7Nq1a97XqaxM/7jxYkL0MSMamRGNzGRLo0Ie7JBsavN8J116i+HIMX96hZ3qKkWZrRLHW3fzk5/8hEceeWRe1yjkhy8biD5mRCMzopGZTGsUHd3h9Xozeh8hkajeix1dU7rpsnnCsgYbH9lczz/f72Fl6xW8/Mz3uOWWW3jyySdTXpeglJOQUkH0MSMamRGNzGRaI5vNht1uZ3BwEIDa2tqCazEIBoMFM1JFa43X62VwcBC73b7o/JPCeNdFzrb2Ou77+TjD7hCtb/8yR+69ih/84Ad84hOfSOn8mpqaDEdY2Ig+ZkQjM6KRmWxotGqVtVBb1HQUGlrrgjNJdrs9pvtikIm/8oSHHh+n6/tOAH77n5+lYurXvPDCC9TW1hrPHRoakvHvcyD6mBGNzIhGZrKpUSgUIhAIZOVe6cTpdGZ8kbR0UlFRkUrLRkoOKieGQynlALqBdmAA6NJa90w7pjdS7gR2a60PpHjtgjQc4bDm+q7XOXYywOToSZ744aV89Stf4stf/nIK54Zl6ew5EH3MiEZmRCMzopGZItUoP2caVUrZgcPAEaAF6AS6lFIdccf0Ag7gUmA30KuUSr6UXpFQVqb49IcbAaipX8uZF3ySrq4uXnvtNeO5MtnO3Ig+ZkQjM6KRGdHITClrlPUWjoix2Ke1bozbtwPo1FpvihgSF7BJa30kUt4NNGmtjWvpFmoLR5S/unOIXz4zSdA3xuP/+k7+18eu5m//7rt4xsIZWTZZEARBEBZJfrZwAE1Y3STTia6pezFA1GxEOAQUdQtHlPdebOVslFfVcdEV/8qjv1vLn3z5FW7ce4pn+31JzynU5KlsIfqYEY3MiEZmRCMzpaxRLgxHH+CItGoQ6SrZDdgj5XasvI543Jw2JAkopaqUUvXRDajLQMxZ4dhJP3v/5bQXq1t+Hmsu+CTBkGLSp9n97UGOnfTPOK+xsXHGPuE0oo8Z0ciMaGRGNDJTyhpl3XBorQeAbVh5GxroBQ5gmYqF8AXAE7e9DODz+RgaGiIcDscc5eDgIIFAAKfTidfrZWxsDI/Hw9TUFCMjI4RCoYRjg8EgIyMjTE1NMTo6ytjYGJOTkzidToLBYMKx4XCY4eFhfD4fHo+H8fFxvF4vLpcLv9+fcKzWmqGhIfx+Py6Xi4mJCcbHx1HhcYKh011cFeXWFsU76WPnjdu55557EuL2eDwJ1w+FQouKe2JiIiFurXXCz+lxezwefD4fw8PDM/QOBoM4nU4mJycZGxtjdHR0Vr2Txe31enE6nQQCgRlxDw0N4fP5cLvdM+IeGhqKxTs2NpYQt9frXVTc0zWMj9vj8SwobrfbPSPu+Do7W9zJ6mw07tHRUUZHR5mcnJw17uHhYaampmI6Revs9Ljj66zb7WZiYmJeccc/a7PFPTIyMiPuZHU2GneyZy2VuMfHx3G73fP+jHjttddy/hkxn7jn+6yl4zNidHS0ID8joudk4zMi/lkrpM+I+M+26c9aquTFsNhIa8durXWLUqod6J2W49GBNZKlJcm5VUBV3K464OVCzeG4424n9z4yTkU53L5zJQA37j1FIAgvP/PPHP3FVwG46aab2Lt3L0opvF5vSsNnSxXRx4xoZEY0MiMamSlSjfIzh0Mp5VBK9UaSQ6NsxmrlAHgKsEeGzsaXx+d0xNBa+7TWo9ENGMtE3PnA+Rs34nBYstx222089NBDgDUeXZgd0ceMaGRGNDIjGpkpZY1y1aXSDuyLmI8dQAfWvBxord1Y5qNbKWWPtHjsiJYXM0PuIPf/fByAQNBq2Yi2bgCM2i7hgYd/HTMd+/fvB2SNBxOijxnRyIxoZEY0MlPKGuVq9pFNWEmg/VjzcGyKGBEAIsNf3cBxLKOxTWvdl4M4s4pnLEy57XTLVCBIzGwAaA1/vW+Md7Z/FIATJ04AsoqlCdHHjGhkRjQyIxqZKWWNcmI4tNYDWutNWmsV+Tmju0RrvU1r3ai1bkl1ltFCp3VtJV03NFNTpagohyrvz3j5mX9Gh/yUR2aWHXSFeJFPsOrca1i3bh0AExMTOYw6/xF9zIhGZkQjM6KRmVLWKC+SRtNJoU/8Bdbw2Ia6Mg4/3sfll19O5ZKVrG+9kE1veT+vhP+IsoqlAFR6f8WPvruV6sqyRa/iV8yEQiHRx4BoZEY0MiMamSlSjfIzaVQw07q2khX2crZs2cJNN92Ef+IUv3/6EP/a85f86q7LGBv6DQD+2rdw5Z8/yeNHjuc44vxmZGQk1yHkPaKRGdHIjGhkppQ1khaOPEdrzUMPPcT+/fs5ceIE69at49o//hj77/MSWPKHAISDE3zmqiquuTzp3GiCIAiCkEnyd7XYTFJshmM2wuEwn979fX7nfiu2CmtM9x9scPM3f34BFeUp/e1LhsHBQZqbm3MdRl4jGpkRjcyIRmaKVCMxHMVsOKL8n/338v8ebqC2sRWAZbUuvv3F81nZVG44s3Qo0j7TtCIamRGNzIhGZopUo+zncCil3pTO6wlmPnvdVXz5E2E8Jx8EYMTbyMf+qp/HnhnPcWT5g9vtznUIeY9oZEY0MiMamSlljVI2HEqpBqXUXUqpEaXUUaXUpyL7v6uUekgp9SRwOGORCrNy6Xv/kIPfuZzJ43cSDvkIUcOXvjvMd+5+nVC4uFqwFsKSJUtyHULeIxqZEY3MiEZmSlmj+bRw7MOaYvzzwN8BX4iYjM3Ar4G7gfenPULBiN/vZ+3atTz8o7+icey7TI6eBFXGgUf83ND1Is7R0p1KFyx9hLkRjcyIRmZEIzOlrNF8DEc70KG13qe17gGuB9oi+z6vtf47rfXDGYlSmBOlrO6z2tpa7vmXb9He+t8Mv3gIgN+ftPHJr57gmWNTuQwxp0T1EWZHNDIjGpkRjcyUskbzMRx2YCDudT+A1vp/0hiPsADKy08niCql+Juvfp6/+mQ9J576O8LhIONT5dy893V++J+ekpzHP14fITmikRnRyIxoZKaUNVpM0qgzbVEIi2JycnLGvmuu2UbvnX/KK7/8C3wTp9CU0XPQw5e+O8iYN5yDKHNHMn2EREQjM6KRGdHITClrlPKwWKVUGHBorV+MvG4AnFrrvBrfU2rDYgGCweCsrvm1115ja8f/wr/8z2g88+0ANDcqvt65knPOKo1FhObSR7AQjcyIRmZEIzNFqlFGhsXuVkrdqpS6FfgmoKKv4/YLWcbpnL2xafXq1TzS92POq/t3Xjx8BwCDLs0Ne17jJz8bK4kulrn0ESxEIzOikRnRyEwpazSfFo5DgOlgrbXesuioFkEptnCkgtaab37zm/z9nf/JeZfeRkV1IwDtl9Ry80eaqKmWZXUEQRCEBSEzjZaK4ZjPVLkHDx7kzzr/Escf/j31K98MwFmryvna9hWsW12RyTBzRpFOJZxWRCMzopEZ0chMkWokhqNUDEc4HKasLPUWiqeffporP/RhqtZ8gjUX/ikA1ZWKW/6kiUsvKb5JaearTykiGpkRjcyIRmaKVKP05nAopZyRWUbn2oYXHq+wUObbJ3jRRRfx5BOP0cwhnn3o0wT940z5Nd/45xFu+zcn/kBxmdBS7jNNFdHIjGhkRjQyU8oazSeH49I5ijcDu4ABrXVrOgJbKKXYwuHz+aiqqlrQeddffz133fsoG7d8l6XL3gjAOWdV8pXrlrN6eXFkUi9Un1JCNDIjGpkRjcwUqUbpbeHQWj88fQOeBLZhmY1duTYbpcrU1MJmEa2qquJ73/sef/Plz3Lk3qt47Xd3A/DCS346b32NXzzjTWeYOWOh+pQSopEZ0ciMaGSmlDVacEeSUurDwIvAJqBFa/338zjXoZQ6pJTSSimXUqprWnlXpCx+615orMXOYpY6Vkpxyy238ON7e3nlqa/z/E//klBwivFJzZfvHKbnXhehUGF3sRThUtBpRzQyIxqZEY3MlLJG8zYcSql6pdTdwAFgt9b6Eq318Xle5hDgxjIr24EdSqkdceVtwJ5IeXTbPd9YS4V0zM3/gQ98gMcee4wa35McvmcrXrf1J/3hoTF23j7IsDu46HvkilJeuyBVRCMzopEZ0chMKWs0L8OhlNoOuIAGoFFrvW++N1RK2QEHcKvW+ojW+gDWSrOb4w5zAIci5dHNPd97lQrpWn3w/PPP54knnuDijc089aMrGOz/DwB+c8xH562vc+T3hdkUWMqrM6aKaGRGNDIjGpkpZY3mkzT6JFbLQw/QO9txWuv/SuFa/UAfVquFA3gYq7WkJ1KuI+UXR07p0Vqn1MJRikmjfr+fysr0TVPu9/u54YYb2LdvH2su/DNa3/YlVFk5ZQo++cEGPrqlnrKywnHp6danGBGNzIhGZkQjM0WqUXrn4YispWJCp7K2ilLKQWS12Qh9WuvN08r2AN1YhqSXWUyHUqoKiE/5rQNeLiXDkYmJZLTW3HHHHdx8880sXfEmNm75DlVLVgPwB+dX84X/tYyGpYXRF1mkE+2kFdHIjGhkRjQyU6QapX2USlkKWypmww4cxmrdaARagKZo4qjWekBrrbTWuyO/9xHJ85jlkl8APHHby2ANPRoaGiIcDjM4OAhYf+hAIIDT6cTr9TI2NobH42FqaoqRkRFCoVDCscFgkJGREaamphgdHWVsbIzJyUmcTifBYDDh2HA4zPDwMD6fD4/Hw/j4OF6vF5fLhd/vTzhWa83Q0BB+vx+Xy8XExATj4+O43e6U4x4dHY3F3dTUlHBsKBRaVNwTExO43W6uv/56/u3f/g011c+Td1+O86VHAXjit1Ns/8arHHnezfj4OB6PB5/Px/Dw8Iy4g8EgTqeTycnJGXFP1ztZ3F6vF6fTSSAQmBH30NAQPp8Pt9sdizuq99DQEFprBgcHWbFiBYODgzG9vV7vouKermF83B6PZ0Fxu93uGXHH/+1niztZnY3GPTo6yujoKJOTk7PGPTw8zNTUFFVVVbG4XS7XjLjj66zb7WZiYmJeccc/a7PFPTIyMiPuZHU2GneyZy2VuOf7rEXjLisrK9jPiFSetfl+RsTHHf3bL1++POFZi8ad758R0XOy8RkR/6wV0mdE/Gfb9GctVeY906hS6uzoirGR15/DWmPlgNb6RArndwBdWuuWuH3tQK/WunGWc9qAw1rrGS5KWjgy75h/97vfccUVV3Csf4Cz225g/SU3gyqj3AbXf7iRq96zNK8ToYr0P4q0IhqZEY3MiEZmilSjtM802qCUeoq4rhCl1H9idX18BDiilDo7hUs1zbLfHrlmR2ShuHgcWKNaZqC19mmtR6MbMJZCDEXFihUrMnr9c889l1/96ldc+r738uLhf+R/7vsY4YCHYAi+3evi6/80wsRkKj1uuSHT+hQDopEZ0ciMaGSmlDWazyiV6FwZTQBKqTcD7YBDa30xsD/umLm4m0gXSmQ+jjasXI2eSPkRoF0p1R0pb49c99Z5xFpSDA0NZfweTU1NPPDAA3z2s5/F9coveOzfNuMdeRqAR494+XTX6wy8kp/Z19nQp9ARjcyIRmZEIzOlrNF8DMelwHVaa0/k9bVYQ1dfjLz+IZYBmZPI8NZLsUa89GONUDmgte6MlA9gzbsRTR7tBrq11nvmEWtJYbfbs3KfiooKvv3tb/Od73yH0NQwTxz4MK/+5p8AeHkwyGf3nOLBx8azEst8yJY+hYxoZEY0MiMamSlljeY7SsURNRiR7pU7tdb7I6/XA8dSSRzNJKU4LNblctHYmDT9JWP813/9Fx0dHbhcLpaf/X7e9EffJqStVJrL37aEv7i2karK/FgRMRf6FBqikRnRyIxoZKZINUpvDgcwALwZrHyOyO99ceVtWN0hQpbJxZju973vfTzxxBOce+65DL/4n/z8B+3YAi8D8MBjE9zw96d4eTCQ9biSUYRj3tOOaGRGNDIjGpkpZY3mYzh+BOyJrKFyN3AkrrWjHivPom/204VMMd+RRumitbWVxx9/nMsuu4yp0Zf4r39+H1OvPwhA/8sBrv/m6/zs17lfAC5X+hQSopEZ0ciMaGSmlDWazzwcu4H/wVpDpQVrbgyUUldjjSDp11p/If0hCiZCoVDO7t3Q0MB9993HzTffTDjk47F7O3n5ib+mwhbGO6X56r5h/s8BF4Fg7h6yXOpTKIhGZkQjM6KRmVLWaN7zcMy4gNW94tBa/zo9IS2OUszh8Pl8VFVVmQ/MMP/0T//Epz/9aQKBAA3N5/HePzmAZ2oJAOetr+SvP7Wc5qbyrMeVL/rkM6KRGdHIjGhkpkg1SnsOB0qps5VS1ymlbonOuaG19uSL2ShVxsbyY+qRT33qU/T19bF8+XI8g89x3x0X01T+AgDPHfez49bXefK5yazHlS/65DOikRnRyIxoZKaUNZrPKJWrsXI3osNiG4AOrfW9GYptQZRiC0c4HKasLD9GhAAcP36cK6+8kmeffRaAy/54D6Hl1xIMgVLw8cvr+fgfNWDL0gJw+aZPPiIamRGNzIhGZopUo7S3cHQBP9JaN2mtm4B7sGYZFXLM8PBwrkNIYP369fzyl7/kiiuuAODBH+5i6KkbWVav0Rq+/x+jfP7bQ7jGstOXmW/65COikRnRyIxoZKaUNZrvPBxtWuv/ibxuA57M9bwb0ynFFo58JRQK8aUvfYmuLmsC2pWrHWz9zL/zwqu1ACxrsPHXn1rGBa3VuQxTEARBWBzpz+EgcT2T/tkOErLLfFfsyxY2m41vfvOb/N//+3+prKzk1GsDfO/rF/GmM49SpmDEE+Lm2wa569BoRoeK5as++YRoZEY0MiMamSlljRYz02gD4JQWjtwTDAYpL8/+6I/58Nhjj7F169bYw7b9xr/HWX0tzlFr0bd3XFTDtvfVsXpFOSvs1nsZcgfxjIVpXbu4iXIKQZ9cIxqZEY3MiEZmilSjlFo45ms4ujndymEHOpm2YFuu5+IoRcPhdDppapptEd784aWXXuLKK6/k6aetRd+2fOAaznnPXp4dsHI5lAJbGVzxzqUA3P/zccptiq4bmtnYsvBhZIWiTy4RjcyIRmZEIzNFqlHaDcchwHSw1lpvSemCGaIUDcfk5CQ1NTW5DiMlxsfH+cQnPsG991qDm85943l0fPZ+fvHb2RvKaqoUt+9cueCWjkLSJ1eIRmZEIzOikZki1Sglw5Fyu47WevPCYxEySTAYzHUIKbN06VIOHDjAV77yFf73//7f/O755+j528u5YOtDhLVVZysitTIQeVvBkKahbuHDyApJn1whGpkRjcyIRmZKWaOiGwxcihTa3PxlZWX8zd/8Df/6r/9KdXU1g6/+npee+f8Ay2zcvnMlt+9cGTMetdVl3HVojP/+Hy+e8fkPpS00fXKBaGRGNDIjGpkpZY2KLnOlFCnU1Qc/8pGP0NLSwmWXXTZnZ51nPMw9Px3jnp9aM/StP6OCC1uruGhDFRduqKapfu685ULVJ5uIRmZEIzOikZlS1mjRa6nkG6WYwzEyMsKyZctyHcaCufyKj+Jd/VVs5dZ8HNO7VNBhVjSWM+QOJz1/7cpyLtpQHTEgVbFRLlEKXZ9sIBqZEY3MiEZmilSj9OZwCPmL3W7PdQiLYsTjp3rl6X7NwLQuzlBwkg+86RTve/dbeO7FMM8cneLpoz5eGbIOPHkqyMlT49z/83EAzlhRzkWtlvm4aEM1Kwpcn2xQ6HUoG4hGZkQjM6WskbRwFAGDg4M0NzfnOowFc/XVV9P3ixO8+cofUFVdywf/cCnBYIifPOohFPLz9P2fYPTUYerr6/nABz7A1q1bueyyy/CHa3n6qI9njvp45tgUJ15Pnoy1vAHe/IbaWCvIGSvKUSo767gUCoVeh7KBaGRGNDJTpBqld1hsoVCKhqPQefDBB7n88stZuuw8Vjcv5b3vfBN9fX28fGqCyuplVKvBGesPVFZWcumll7J161auvPJKVq1ahWssxDNHfTx9dIpnjvoYeDWQ9H7LGmxctCGSA9JazVmrxIAIgiAsgvw1HEopB9YkYu1YE4n1aK13TzumN1LuBHZrrQ+keO2SMxyF7pi11uzcuZPbbrttRtlNN93Et771LX79619z8OBBDh48GFuFNopSire+9a1s3bqVrVu3cs455wDgGQ/xm2M+HnvGxdFXyuh/OUCy6t5YV8YFrVWxFpCzV1dQlqWVbPOFQq9D2UA0MiMamSlSjfLacPQDR4BbAQewD8tU9ETKeyP7t0d+9gKbtNZHUrh2yRmOUCiEzZZXM8zPG601Dz30EPv37+fEiROsW7eO6667ji1btsxofTh27Bg//vGPOXjwIL/4xS9mDDN74xvfGDMfF198MVprbDYb494wz/ZbLSBPH/Pxwkt+wknyUOuXRA2IZUIcZ1ZgK3IDUgx1KNOIRmZEIzNFqlF+Gg6llB1wEWcglFLdQJPWepupPIXrl5zhKNKs55QYHBzkvvvu4+DBgxw6dAifz5dQfsYZZ7Blyxb++I//mPe85z0JQ9K8U2F+O+Dj6Ug3zO9P+AkmmeZjSY3ighZrCO5FG6o4Z20lNltxGZBSrkOpIhqZEY3MFKlG+Wk4INbC0QfsxmrBeJhIC4dSqh04pLVWccd3AF1a65YUrl1yhmNqaorqalnifXx8nIceeoiDBw9y//3343a7E8qnJ51Orx9T/jDPDfh55pg1Cua5474ZI2bAmmp9Y0tVZCRMNW9YV0lFeWEbEKlDZkQjM6KRmSLVKK8Nh4PE5e37olOnJzMXyUxIXFkVEL+yVx3wcikZjtHR0ZJ5r6kSCAT42c9+xsGDB7n33nt55ZVXEsqTJZ1Oxx/QPP+iL5aI+tsBP77AzOelqkJxvqOSizZUc+GGKt54dhWVFYVlQKQOmRGNzIhGZopUo/w0HJEuk+NY+Rs9QBNWjkaf1nr3AgzHV4GvTN8fXQZ92bJlDA8P09zczODgII2NjYyNjVFdXU0oFCIcDlNVVcXExAR2u52RkZHYsU1NTXg8HpYsWYLf70cpRXl5OZOTk9TX1+N0OmPHLl++HKfTSV1dHVNTU9hsNsrKyvD5fCxZsgS32x07dsWKFQwPD9PQ0MDExASVlZVorQkGg9TU1DA6OmqMW2tNZWUlExMTlJeX4/P5YscuW7YMt9u94LiVUvj9/ljcK1asYGhoKPbTbrcnxB0KhaiurmZsbIympqaEuJuamhgdHaWmpoZgMJgQ93S9k8Vts9mYmpqirq4Ol8uVEPfIyAj19fVMTk5SXl6eELfH42H58uUMDQ1RXV3Nr371K376059y8OBBnn/++el1iLe+9a20t7fzsY99DLvdnjRuVVbBb46O0f9aBUd+N8ELJzWTvpnPT0U5vOGscs49S3HxeXWstk+wds3KOeMOBALU1tYmxB3/tx8fH6eqqopwOJygd2Nj44w6G407ELBG6VRUVOD1emloaEj42y9btgyXy8XSpUtjuttsNnw+H0uXLk3QO77Oer1eKioqAFKOO/5ZGx8fTxq3x+OhtrY2Ie5kdTYad7JnLZW45/usReMeGRlh1apVBfkZkcqzlo7PiOrqaqampgruMyJ6TjTuZM/afOJO9qxF447W8/nGnevPCJ/PR1lZWdLPCPLYcMxmKHq11o3xv891TlxZybdweL1eamtrcx1G3jJdn1STTq+66io2bdpEWVnyJYdCIc3Rk/5YDshv+n1MTM58nspt8IZ1lbFRMOc7qqitzq9ljKQOmRGNzIhGZopUo7w1HDuw8jWStmDEJY22aK0HIuWSNDoHTqeTpqamXIeRt8ylz6lTp2JJp319fTOSTs8880w+9KEPsXXrVt797nfPuQ5CKKwZeCVgjYI56uM3x3yMTswcBlNWBuecVRlZD6aaC1qqWFqbWwMidciMaGRGNDJTpBrlreGwY3Wp9GDNxWHndJdKZ+SY3sj+bcDFwCFgs9a6L4Xrl5zhCAQCsSZuYSap6jM2NpaQdOrxeBLKGxoaEpJO6+rq5rxeOKw58Xog0gLi45mjU7jGZhoQpaBlTYXVAtJaxQWtVTQsze6wOalDZkQjM6KRmSLVKD8NB4BSqg3oQib+SgtFOpFM2liIPoFAgEcffTQ22ViypNP29na2bt3KFVdckTTpdDpaa06eCsZaQJ4+6mPEk2QcLuA4oyK2FsyFG6porMusAZE6ZEY0MiMamSlSjfLXcGSSUjQcQmbRWnP48OGY+fjtb3+bUK6U4m1ve1tssrENGzakfN1Xh4KxHJCnj/kYdCY3IGdFVsS9MDIl+3K7rLsoCELeIIajVAxHkTrmtJFufY4ePRpLOv3lL385I+n0vPPOi5mPuZJOk/H6SDC2Gu7Tx3y8OpR8QbozV5Rba8FEElFXNi3OgEgdMiMamRGNzBSpRmI4SsVwhMPheX2plRqZ1Cc+6fTQoUP4/f6E8vkknSZjyB2MzANitYKcPJXcgKxsssVGwVy4oYozls9vQTqpQ2ZEIzOikZki1UgMR6kYjugcGUJysqVPupNOk+H0hHim//SKuMdnWRF3ud0WWwvmwg1VrG2e24BIHTIjGpkRjcwUqUZiOErFcPh8PqqqqswHlii50Mfv98dmOjUlnV555ZWsXLlyQffxjId45tjpUTD9ryRfEbepvowLW0+3gKxblbgirtQhM6KRGdHITJFqJIajVAyH2+3GbrfnOoy8Jdf6pJJ0+va3v52tW7fyoQ99KOWk02SMecP85thUzIQcPZl8RdyGpWVc0HJ6RdymJRM0NTXOPFCIket6VAiIRmaKVCMxHKViOMbHx1m6dGmuw8hb8k0fU9Lp+eefn5B0Op9cjOl4p8I825+4Im4oiQFZUqNiLSAXbaiidU3xrYi7WPKtHuUjopGZItVIDEepGI6JiQmWLFmS6zDylnzW5/XXX0+Y6TRZ0mnUfLz73e9e9IRBk74wzx33x+YC+d2LyVfEra1WbHRUxeYCecO6SspL3IDkcz3KF0QjM0WqkRiOUjEcLpeLxkZpDp+NQtFnbGyMBx98kIMHD/Lv//7vSZNOP/jBD7J161a2bNmyoKTT6fgDmueP+3j8N25eeFnx3Cwr4lZXKs6PGZAqzl1XeCviLpZCqUe5RDQyU6QaieEoFcPh9/vnPdyylChEffx+f8JMp6+++mpCeVVVVcJMpwtNOo2/X2VlJYGg5vcnTreAPDvgYyrJiriVFYrzzq7kwshcIOevr6SqsuiG+iVQiPUo24hGZopUIzEcpWI4inSYVdoodH3C4XBC0ulzzz2XUB6fdLp161ZaW1vnfY/ZNArGrYj7zNEpfnPMx8RU8hVxzz27iotarVaQjY4qavJsRdzFUuj1KBuIRmaKVCMxHKViOLTWi0osLHaKTZ8XXnghlnT62GOPpSXpNFWNQmFN/8uB2DwgzxzzMeadmYVqi6yIG50NdWNLFUtrCtuAFFs9ygSikZki1UgMR6kYjiKdKjdtFLM+pqTTNWvWJMx0OlvS6UI1Coc1x1+1VsR95phlQtzjMw1IWfyKuBusFXHrl2R3RdzFUsz1KF2IRmaKVCMxHKViOAQBEpNO77//fkZHRxPK7XZ7wkynmRiap7XmpdeDscXonpllRVylYP0ZFadnQ22twp7hFXEFQcgYYjhKxXAUqWNOG6Woj9/v55FHHuHgwYP8+Mc/NiadKqUyopHWmlfiVsR95qiPQVfyFXHXra7gotaqWDfMsob8MiClWI/mi2hkpkg1EsNRKoajSLOe00ap6xMOh3nqqadiSafPP/98QrlSire97W1cddVVC046TRWtNa+PhCzzEZkN9bXh5AvSrWkut4bhRiYka17kiriLpdTrUSqIRmaKVCMxHKViOIp0XHfaEH0S+f3vfx9LOn388cdnJJ1u3LgxlnTa1taW8QS3QWcwYj6sobgvDyY3IKuX2bhwQ3WsG2bVMltWk++kHpkRjcwUqUZiOErFcHi9Xmpra3MdRt4i+szOa6+9xn333cePfvQjHnnkkaRJp1Hz8a53vWvRM52mwognxDMR8/HMMR8vvpZ8RdzmRhsXtlbFTMgaw4q4i0XqkRnRyEyRaiSGo1QMR5HOzZ82RB8z4+PjhMPhhJlOkyWdxs90mi1N3WPWirjPRBJRB2ZZEXdZQ9SAWC0g61al14BIPTIjGpkpUo3EcJSK4fB4PDQ0NOQ6jLxF9DEzXaP4pNODBw/y2muvJRxfVVXF5s2bY0mn2UyCG/OGY0Nwnz7q49hJP+EkH2P2pWXWTKiRHJD1Z1RQVjb35+Kxk34a6spYYbfyRYbcQTxjYVrXVko9SgHRyEyRapSfhkMp1QH0zlLcorUeUEp1AbumlfVorTtTuH7JGQ6fz0dVVVWuw8hbRB8zc2mUStLpO97xjljXS0tLSzZCjjE+Gea3A77YbKizrYhbV1vGBZFRMBdtqKZlTQW2OAPybL+P3d8eJBjSfPAPrf9A7//5OOU2RdcNzWxYg9QjA/KsmSlSjfLWcNgBx7Td7UCn1rolcswh4AhwV9wxA1prdwrXLznDMTw8zPLly3MdRt4i+piZj0bxSaePPfbYjPJsJ51OZ3IqzG+PRw2Ij9+dSL4i7pJqxcYWy3w01Zdx+10uJpOsGwNQU6X42p9VcfEFRTecMa3Is2amSDXKT8ORNAil+oFtWusjca87tdZ9C7hWyRmOcDhMWVlhTxudSUQfMwvVKJp0evDgQR5++OEZSadr166NzXT6rne9i/Lych566CH27dvHiRMnWLduHdu3b2fLli0ZMyY+f5jnjvtjI2GeO+7Hn2RF3HgqIiNwo0alohz+31dX09yU+aTZQkaeNTNFqlFhGI5I94k9vrtEKaWBPuDiyK4erfXuFK9XcoajSCeSSRuij5l0aDQ6Ojpn0mlDQwOrV6/md7/73Yxzb7rpJvbu3ZuV1hB/QPP7E77IZGQ+fjvgY8p/+nOwohxu32mtvnvj3lMEgtCwtAzHali9ooamBhvL6m3WzwYbTfXWVllRdOtjzBt51swUqUb5bzgi3SvHgfXR7hKllAPoB/YA3VjdL73MYjqUUlVAfIdYHfByKRkOQcg3TEmnDoeD9vZ2+vr6GBgYAOBf/uVf+MhHPpL1LphgSPPCS36++yMXvx3wJzUcqVC/pIym+qgJKbN+TjMny+ptRbeKriBQIIajG3CbWi8iiab7tNYzZktRSn0V+Mr0/YODgwAsW7aM4eFhmpubGRwcpLGxkbGxMaqrqwmFQoTDYaqqqpiYmMButzMyMhI7tqmpCY/Hw5IlS/D7/SilKC8vZ3Jykvr6epxOZ+zY5cuX43Q6qaurY2pqCpvNRllZGT6fjyVLluB2u2PHrlixguHhYRoaGpiYmKCyshKtNcFgkJqaGkZHR41xa62prKxkYmKCQCBAWVlZ7Nhly5bhdrsXHLdSCr/fH4t7xYoVsSWVh4aGsNvtCXGHQiGqq6sZGxujqakpIe6mpiZGR0epqakhGAwmxD1d72Rx22w2pqamqKurw+VyJcQ9MjJCfX09k5OTlJeXJ8Tt8XhYvnw5Q0NDsToRjbuqqopwOLzguBsaGhI0jI/b5/NRVlY277gDgQC1tbUJccf/7cfHx5PG3djYOKPORuMOBKz5KyoqKvB6vUnjdrlcLF26NHYfm82Gz+dj6dKlCXHH11mv1xubjyOVuCsqKnjiiSfo7Ozk2LFjOBwOnn32WWpqapicnGTjxo0x01FXV4fD4aClpYUNGzZw1llnceGFF7J8+XLOPffchLiTPWupxJ3sWXthYIgb/9GX0IUCp7tUyhRsXK8JUcWQK4BnHHyGbpnZqKlS2JeqiCkpo36JZuWyaqptU6xf2whBN63rVzA1MTLjWVvoZ0Qqz1o6PiOiK6EW2mdE9JxsfEbEP2uF9BkR/9k2/VmjQAyHJjIyxXBcG3BYaz3jTUkLBwSDQcrLczvtcz4j+pjJhkYXX3wxhw8fZseOHXR3d8f2d3Z20tPTYzy/sbGRDRs2cM4557Bhw4aE3xf7rB876efGvafmTBrde+Ny3nB2DWBN0T4xpXF6Qox4QjhHrZ/xvzs9IUZGQ0xMLuwztqKcWJdNfGvJ9JYT+9Iy43DfbCHPmpki1Si/DYdSagdWYuimafs7Ivs3T9uXtIUjyXVLLofD6XTS1NSU6zDyFtHHTDY0uvrqq7nnnntmbeF4+9vfzrZt23jhhRc4evQoR48e5aWXXpox9Xoympubk5qR1tbWlGd1NA2LPaNxYkEaTfnDOEfDMXOSYErizIl7PMlY3hQoK4PGusSunGRGpbHeRkV5Zo2JPGtmilSjvDcch4Aj07tT4nI4eoAurByObqBba70nheuWnOGYnJykpqYm12HkLaKPmWxo9OCDD3L55ZcDyXM4HnjgAS677LKEc6ampujv748ZkHgzMn0F3Nk488wzZ5iRDRs20NLSMmM+hLkm/sq0RoGgxjVqtYokbzkJM+IJ4RoLEV6YN6FhadmMhNfTpqQstr+6cmF5JvKsmSlSjfLecGisobAHkpS1YZmNdmCAFM1G5NySMxxjY2PU1dXlOoy8RfQxkw2NtNbs3LmT2267bUbZQkapjI+Pc+zYsZgBiTck8bk7s1FWVsZZZ501o3tmw4YNnH322TPWjcmXehQKazzj4ViXTazlJIlRSTXhdTpLqlXS0TjTu3aW1KiEv1m+aJTPFKlG+W04MkUpGo7R0dGSea8LQfQxky2NtNY89NBD7N+/PzYPx3XXXZf2eTjcbneCEYk3I26323h+eXk569evTzAjZ5xxBm9605tYu3YtNpstbbFmCq0145P6dD5JvCmZZk68Uwv7HqisUAktI0urQwlDh6MGpWFJ/uSZ5Joi/TwSw1GEf9SkTE1NUV1dnesw8hbRx0ypaKS1ZmRkZEb3TPT1xMSE8RpVVVWxUTTTW0bOOOOMrA/rTQeTvmQtJuEZLSajEwvry7GVQWP99BaTshktJo31NspthafffCjSZ00MR6kYjpGREZYtW5brMPIW0ceMaGSZkddffz2pGTl69Cg+n894jdra2oQ8kXgzsmLFioI0I/EEghpnsm6cyM9TTj+jEwrXaCjpgnomlIKGJWUzu3EiP+PzTaoWmGeSa4r0WRPDUSqGo0iHWaUN0ceMaDQ34XCYF198kePHj88wI/39/QSD5mSJ+vr6GYmr0deNjcYBeAVBtB6FwhrPWJiRaUOEp7eYOEcXkWdSo5LmmEzPN1lSrfLK6BXpsyaGo1QMR5FOlZs2RB8zopGZ2TQKBoOcOHEiacvIiy++SDiFISXLli1LakZaW1sLKsFwvvVIa82YN5wwCmc2czLbHCkmqirUjG6cZEalPkt5JkX6rInhKBXDIQhCfuLz+Th+/HjSYb0nT55M6RqrVq1KOqy3tbW1GIdXzop3KtGQzDAnkZyTMe/C8kzKbdZ8JvHT0CfLN2mqs2Er8jyTBSCGo1QMR5E65rQh+pgRjcykWyOv1zvrHCOvv/56StdYu3ZtUjPicDiorKxMW6ypkg/1yB/Qc878Gv3pHguzkK8/pcC+tCxx2HC9jWX2md06yRb0yweNMoAYjlIxHKFQqCCG6eUK0ceMaGQmmxqNjo4mzDESb0ZGRkaM55eVlXH22WcnNSPr1q3LWA5BIdWjUEjjGjvdlTObOXGOhgiGFnaPutqyxEnV6m001pWxvLE8oQWlNoML+s01mV0aEcNRKoajSLOe04boY0Y0MpMvGjmdzqTzixw9epTR0VHj+RUVFTgcjqQjadasWUNZ2cK//PJFo3QSDp/OM5lpShKHE0/5F/Z9Wl2lElpLTnfrJI7YqV9SNq8EWNN0/RtbqgxXSBkxHKViOIp0XHfaEH3MiEZm8l0jrTVDQ0MJBiT6+7Fjx/B6vcZrVFdX09ramtSMrFq1yvhlNzk5yaOPPsq+fftiE7tt37497RO75SNaa7xTOvlonGmJsOOLWNAvYT6TJIv5LWuwYa8r4/grAeOChLfvXJmulg4xHKViODweDw0NDbkOI28RfcyIRmYKWSOtNa+++mrSyc76+/vx+/3GayxdunTWOUairRqf+cxnuPPOO2ecu5Cp64sVj8dDdU3d6VE5s+SYRBf0W8hXdJmC+iUKz7gmenpFpBctOgy5ohx+8PUzYl0ti0QMR6kYjiKdmz9tiD5mRCMzxapRKBTi5MmTSc3I8ePHCYXMCQx2u53m5mZeeOEFIPXF+UqR+dSjYDTPZNoCftNH6jhHQ4TmGJxTUQ6371wJwI17TxEIwlXvWcqfX5O2VWtTMhxFN/tIKVIoSVq5QvQxIxqZKVaNbDYbZ599NmeffTbvf//7E8oCgQAvvvhiUjPy0ksvEf2H1e12x9aocTgcPPvss9TU1DA5OcnGjRsZGBhg//79YjiYXz0qtylW2MuNrRDhsGZ04nSeSbSF5KeHvQy8ElhsyGlDDEcRMDU1RW1tba7DyFtEHzOikZlS1KiioiLWbTKdqakpBgYGYgZkz549DA8P097eHpsfpKamhvb2dnp6ejhx4kS2w89LMlGPysoU9job9jobLWusfUPuIN//Dw9gdaPcuPdU7Hewkkf/+P316epSSQkxHEVAMTbzphPRx4xoZEY0SqS6uprzzjuP8847D4DHH3+ce+65h76+PiYnJ2MtHH19fQCsW7cul+HmDdmqR56xMOU2RSBotUJNn0K+3KbwjIVZYc9KOAAU5uo3QgIulyvXIeQ1oo8Z0ciMaDQ327dvB2BgYICNGzfS2dkZ604BuO6663IZXt6QrXrUuraSrhuaqalSVJRbORtXvWcpFeXWCJWuG5rTPReHEUkaFQRBEBaN1pqdO3dy2223zSiTUSq5Qyb+yiClaDiKdKrctCH6mBGNzIhGZk6dOsWvf/1r9u/fH5uH47rrriuJeThSpUjrkRiOUjEc4XB4UbMDFjuijxnRyIxoZEY0MlOkGqVkOIruXZciqaytUMqIPmZEIzOikRnRyEwpa1S0o1RSWVOgmCi19ztfRB8zopEZ0ciMaGSm2DRqaGioB8a0ocukGLtUzgReznUcgiAIglBCNGit53RSxWg4FHAGMJbrWLJEHZbBWkPpvOf5IPqYEY3MiEZmRCMzxayRsYWj6LpUIm/4lVzHkS3iMr/HTO6yFBF9zIhGZkQjM6KRmVLXSJJGBUEQBEHIOGI4BEEQBEHIOGI4Ch8f8LXIT2Emoo8Z0ciMaGRGNDJT0hoVXdKoIAiCIAj5h7RwCIIgCIKQccRwCIIgCIKQccRwCIIgCIKQccRwFAhKqS6llJ62dU87plcp5VJK9SulOnIVazZRStmVUr2zlM2pR6noNZtGUqcsovpE3qdrugaRY0q2Lpn0kXoESqk2pdThyHt3KaW6khxTsnUoStFN/FXEtAF7gLvi9g1Ef4l8oTiASyM/e5VSm7TWR7IaZRZRStmBfVjvd3rZnHqUil5zaYTUqSiHsd73JsCO9T57tdbbQOoSBn2QegTwMNADbMPSo1cp1a+17gGpQzG01rIVwAb0A+2zlNkBDbTF7esGenMddwb16Iq8Zw0cno8epaLXXBpJnYq9p7bI+7TH7WsnNmlxadclkz5Sj2J6uKbt6021jpSCRtFNulQKBwewO65ZM77J7mIAneiGD2F9WBQlWuvdWmsF7E5SbNKjJPQyaARSpwDcQKfW2h23zx73e6nXJTdz6wMlXo+01n3A+mm7HcCTkd9LvQ7FEMNRACilos3hR7CaNbcBO+IebDtxTZgR3CRvRi823En22ZlbD1N5seGevkPqlIXWekBHmr0hpksXVvM4lHhdMukj9cgiasgieRwuwKm13hMptlPCdSgeMRwFQOShV5H/WAcijno7sCPXsQmFidSpmSildmF1D/RprTtzHU++kUwfqUcz2A7cCjiUUqWqwaxI0mjhMsDppk030DSt3M5M11wquJlbD1N5qVKSdSqSWPtw5OX0RD03JV6XDPoko6TqUUQftNbuiDZHlFIDnG4JclPidSiKtHAUAEqpDqXUoWm7HZxuKn8KsMc1bwJsxmrmLEVMepS8XlKnEjgMPKW1TvZlKnVpDn2kHgFWa87DSfZHTYTUoSi5zlqVzbxhPcAaK3PZgZUV3Q/sijumFyvRyB4p18ySOV5MG9bDnmwExpx6lJJeyTSSOhV7j9H31RbRIbZJXTLrI/UoQYMdkffYFtGgS+rQNK1yHYBsKf6hrEp8KFIREx7ouGN6AVekvCPXMWdJl6SGIxU9SkWv2TSSOqUBdnF66HDCJnUpNX2kHsWM2eE4DbqSHFOSdSh+k9ViBUEQBEHIOJLDIQiCIAhCxhHDIQiCIAhCxhHDIQiCIAhCxhHDIQiCIAhCxhHDIQiCIAhCxhHDIQiCIAhCxhHDIQiCIAhCxhHDIQgFglLKrpTqVUr1K6V05GfRLxAVed9pnzBIKXUoomP85opobJ/HdfqVUu2ZjFUQigExHIJQAETWWTgeedmJtRR4N9Bd7KZDW0t/787Q5XuAlrhtG9askfsWcrEMxyoIBY0YDkEoDLqxlgXfprXu01of0VrvwTIfXdGDlFKOuP/c+yNLihNXrpVS7ZEyl1KqWynVppQ6HCk7FHdsW6S8I/74JNdzRFtb4lphXJGta9rxO+JaaA4rpdpSKQMOzPM9xr+nw3O0WLi1tax6dOvDMgzt03SIXitBA6XUYay1NA7FxZFyrIJQUuR6bnXZZJNt7g1rQSdN3IJi08rjFxrrx1qTIbqQlgvYEVeuOb1IVEfktStyfFvk9Y7IsdFFpA5HyqILc3UnuV575PXhuPsnLGLF6UWuOiK/dwP9KZTZSVy7I9X3GF1oLCHmuOMOkXzNix3Re0deu0hcnGz6/frj3v+8YpVNtlLach6AbLLJNvcW/eJP8TjXtH27pn15Tl+l0kXiqpaxL+E4w9E2WyxRkzDteHuy46eXR76c21Mos0+7RirvsWNa+aEkeh2KGAl7ZItf7TTeUOxIcl68ZkkNRyqxyiZbKW3SpSIIxUMb8NS0fX1YX6TxxB/jBJ6Me+2eflGt9ZG43/sgllMSJVoe3Xc82qWC9eUcf+4A4FJK9WJ9SfeZyhb4Ho/E/T7jPcWxA8t0RVfpPITVzdITF3dPpLunK9Ll1J78UguOVRBKAjEcgpD/PAUzvuSJ7LMnyXfINs64n0e01o1xm9Jaq+iBWusWYHPk2H1Kqf5UyhYRk4k90RgjcW4C7NE8jYi+/VjJpP1Y+R0HZr+cIAizIYZDEPIcbY186CMuOTSOa7C6PI5g/Vd/8bTyi7FaDhZMvNGJDv/UWie75gDWf/Xx53ZEWiyIJKvu0FbSa6fWuhFwRPbPWjbtHhl5j1EiOh7gdCtEO9Cktd6ste6Jb+1JgYzGKgiFhhgOQSgMOoGOyAiQ9sjIiV1YOQi7IdYt4YwcE/2y7iK5UZkP0eu1Re7Xk+ygqOmJjMqI3n8fiV023ZH47XHDeQdSKIveI1PvMZ4RoCnyuxurxaMtLq4OrFyNeGa0PmUpVkEoGMRwCEIBEGlRaIm87MUaDXIt0Kmt4bFRNmN9GfZjmYNb4/MRFoA7cp1DwMNYQ3M75zj+0sg50dEqPdH4Il/AeyL7XVhGaZs+PRw1aVmSe6T7PU7nCNCmlGqLxNWD9d6Pc3qujmuUUh2R46PzoSQb8prpWAWhYFBay6R4giDMJPIfeW+ke0MQBGFRSAuHIAiCIAgZRwyHIAiCIAgZR7pUBEEQBEHIONLCIQiCIAhCxhHDIQiCIAhCxhHDIQiCIAhCxhHDIQiCIAhCxhHDIQiCIAhCxhHDIQiCIAhCxhHDIQiCIAhCxhHDIQiCIAhCxhHDIQiCIAhCxvn/ASIqIjYrx0wKAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 550x265 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_compress_res(cr_psnr[\"sz3-coarse\"], sz3_cats, colormap, linestyles, linewidths, markerstyles, zorders, \"sz3\", \"Coarse-Level\", [\"Adp-8\"], 2.65)\n",
    "plot_compress_res(cr_psnr[\"sz3-fine\"], sz3_cats, colormap, linestyles, linewidths, markerstyles, zorders, \"sz3\", \"Fine-Level\", None, 2.65)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> mpl_space/23-04-05_amr-time.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# write time breakdown"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The autoreload extension is already loaded. To reload it, use:\n",
      "  %reload_ext autoreload\n"
     ]
    }
   ],
   "source": [
    "from sc23_utils import *\n",
    "\n",
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw(ax, time_seconds, title, scales):\n",
    "    # scales = (\"256\", \"512\")\n",
    "    width = 0.4\n",
    "    bottom = np.zeros(2)\n",
    "    # colors=['lightgray', 'red']\n",
    "    colors=['lightgray', 'royalblue']\n",
    "    # colors=['orangered', 'lightgray']\n",
    "\n",
    "    for i, (boolean, ts) in enumerate(time_seconds.items()):\n",
    "        p = ax.bar(scales, ts, width, label=boolean, bottom=bottom, color=colors[i])\n",
    "        bottom += ts\n",
    "\n",
    "    ax.set_title(title)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib.ticker import FormatStrFormatter\n",
    "\n",
    "\n",
    "def draw_plot(data, ofname, figtitle, scales, logscale=False, ymin=0.1, ymax=100):\n",
    "    fig, axes = plt.subplots(nrows=1,\n",
    "                             ncols=4,\n",
    "                             figsize=(6, 3),\n",
    "                             sharex='all',\n",
    "                             sharey='all',\n",
    "                             dpi=100)\n",
    "    for ax, (title, time_seconds) in zip(axes, data.items()):\n",
    "        draw(ax, time_seconds, title, scales)\n",
    "        ax.set_axisbelow(True)\n",
    "        ax.grid(axis='y', lw=0.5, color='lightgray', ls=\"-\")\n",
    "        if not logscale:\n",
    "            ax.tick_params(axis='both', which='both', length=0)\n",
    "        ax.yaxis.set_major_formatter(fmt)\n",
    "    \n",
    "    axes[0].set_ylabel(\"Time (Seconds)\")\n",
    "    axes[-1].legend(fontsize=11)\n",
    "\n",
    "    if logscale:\n",
    "        ax = axes[0]\n",
    "        ax.set_yscale('log')\n",
    "        ax.set_ylim((ymin, ymax))\n",
    "\n",
    "        ## set y ticks\n",
    "        y_major = matplotlib.ticker.LogLocator(base = 10.0, numticks = 5)\n",
    "        ax.yaxis.set_major_locator(y_major)\n",
    "        y_minor = matplotlib.ticker.LogLocator(base = 10.0, subs = np.arange(1.0, 10.0) * 0.1, numticks = 10)\n",
    "        ax.yaxis.set_minor_locator(y_minor)\n",
    "        ax.yaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())\n",
    "\n",
    "    sns.despine(left=True, top=False)\n",
    "    fig.suptitle(figtitle + \": Write-Time Breakdown\")\n",
    "    fig.tight_layout()\n",
    "\n",
    "    date, time = date_time_prefix()\n",
    "    fig.savefig(f\"{date}_{ofname}_{time}.pdf\", dpi=600)\n",
    "\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x300 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_plot(wtime_nyx, \"wtime-nyx\", r\"\\textbf{Nyx}\", (\"256\", \"512\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x300 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_plot(wtime_warpx_new, \"wtime-warpx\", r\"\\textbf{WarpX}\", (\"512\", \"1024\"), True, 0.24, 100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {},
   "outputs": [],
   "source": [
    "!rm *wtime*.pdf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> mpl_space/23-04-06_amr-err-vis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sc23_utils import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "bad256.raw  bad512.raw\tfinal  good256.raw  good512.raw  ori256.raw  ori512.raw\n"
     ]
    }
   ],
   "source": [
    "!ls ~/data/sc23-amr"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# load 256-1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [],
   "source": [
    "ori = np.fromfile(\"/home/jtian/data/sc23-amr/ori256.raw\", dtype=\"f8\")\n",
    "good = np.fromfile(\"/home/jtian/data/sc23-amr/good256.raw\", dtype=\"f8\")\n",
    "bad = np.fromfile(\"/home/jtian/data/sc23-amr/bad256.raw\", dtype=\"f8\")\n",
    "\n",
    "len3 = (256, 256, 256)\n",
    "dg256 = np.abs(ori - good).reshape(len3)[17]\n",
    "db256 = np.abs(ori - bad).reshape(len3)[17]\n",
    "\n",
    "vmax256 = np.max([np.max(dg256), np.max(db256)])\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# load 256-2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "ori_2 = np.fromfile(\"/home/jtian/data/sc23-amr/ori256.raw\", dtype=\"f8\")\n",
    "good_2 = np.fromfile(\"/home/jtian/data/sc23-amr/good256.raw\", dtype=\"f8\")\n",
    "bad_2 = np.fromfile(\"/home/jtian/data/sc23-amr/bad256.raw\", dtype=\"f8\")\n",
    "\n",
    "len3 = (256, 256, 256)\n",
    "dg256_2 = np.abs(ori - good).reshape(len3)[17]\n",
    "db256_2 = np.abs(ori - bad).reshape(len3)[17]\n",
    "\n",
    "vmax256_2 = np.max([np.max(dg256), np.max(db256)])\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# load 512"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [],
   "source": [
    "ori = np.fromfile(\"/home/jtian/data/sc23-amr/ori512.raw\", dtype=\"f8\")\n",
    "good = np.fromfile(\"/home/jtian/data/sc23-amr/good512.raw\", dtype=\"f8\")\n",
    "bad = np.fromfile(\"/home/jtian/data/sc23-amr/bad512.raw\", dtype=\"f8\")\n",
    "\n",
    "len3 = (512, 512, 512)\n",
    "dg512 = np.abs(ori - good).reshape(len3)\n",
    "db512 = np.abs(ori - bad).reshape(len3)\n",
    "\n",
    "vmax512 = np.max([np.max(dg512), np.max(db512)]) / 20\n",
    "good512 = dg512[31]\n",
    "bad512 = db512[31]\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# colormap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {},
   "outputs": [],
   "source": [
    "x,y,c = zip(*np.random.rand(30,3)*4-2)\n",
    "\n",
    "norm=plt.Normalize(-2,2)\n",
    "cmap_gray2blue = matplotlib.colors.LinearSegmentedColormap.from_list(\"\", [\"white\", \"gainsboro\",\"lightgray\", \"darkgray\", \"royalblue\", \"mediumblue\"])\n",
    "\n",
    "# plt.scatter(x,y,c=c, cmap=cmap_gray2blue, norm=norm)\n",
    "# plt.colorbar()\n",
    "# plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [],
   "source": [
    "cmap_gray2blue_ext = matplotlib.colors.LinearSegmentedColormap.from_list(\n",
    "    \"\",\n",
    "    [\n",
    "        \"white\",\n",
    "        \"gainsboro\",\n",
    "        \"lightgray\",\n",
    "        \"lightgray\",\n",
    "        \"darkgray\",\n",
    "        \"royalblue\",\n",
    "        \"royalblue\",\n",
    "        \"mediumblue\",\n",
    "    ],\n",
    ")\n",
    "\n",
    "# plt.scatter(x, y, c=c, cmap=cmap_gray2blue_ext, norm=norm)\n",
    "# plt.colorbar()\n",
    "# plt.show()\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 256"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_ax256(\n",
    "    ax, data, data_extent, subregion, inset_axes_pos, show_tick_on_right=False, xyticks= [0, 64, 128, 192, 256, 320, 384, 448, 512]):\n",
    "    Z2, extent = data, data_extent\n",
    "    im = ax.imshow(\n",
    "        Z2,\n",
    "        extent=extent,\n",
    "        origin=\"lower\",\n",
    "        # cmap=\"inferno\",\n",
    "        cmap=cmap_gray2blue,\n",
    "        interpolation=\"nearest\",\n",
    "        vmax=vmax256,\n",
    "    )\n",
    "\n",
    "    # inset axes....\n",
    "    axins = ax.inset_axes(inset_axes_pos)  # relative to the axis\n",
    "    axins.imshow(\n",
    "        Z2,\n",
    "        extent=extent,\n",
    "        origin=\"lower\",\n",
    "        # cmap=\"inferno\",\n",
    "        cmap=cmap_gray2blue,\n",
    "        interpolation=\"nearest\",\n",
    "        vmax=vmax256,\n",
    "    )\n",
    "    # subregion of the original image\n",
    "    x1, x2, y1, y2 = subregion\n",
    "    axins.set_xlim(x1, x2)\n",
    "    axins.set_ylim(y1, y2)\n",
    "\n",
    "    ax.tick_params(top=True, labeltop=True, bottom=False, labelbottom=False)\n",
    "    axins.tick_params(left=False, labelleft=False, bottom=False, labelbottom=False)\n",
    "    ax.set_xticks(xyticks), ax.set_yticks(xyticks)\n",
    "    ax.xaxis.set_major_formatter(fmt), ax.yaxis.set_major_formatter(fmt)\n",
    "\n",
    "    if show_tick_on_right:\n",
    "        ax.tick_params(\n",
    "            left=False, labelleft=False, right=True, labelright=True\n",
    "        )\n",
    "    \n",
    "    mark_inset(ax, axins, loc1=2, loc2=1, fc=\"none\", ec=\"white\", lw=2.5)\n",
    "    mark_inset(ax, axins, loc1=2, loc2=1, fc=\"none\", ec=\"black\", lw=1)\n",
    "    \n",
    "    return im\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 550x400 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "subregion = [80, 160, 60, 100]\n",
    "\n",
    "fig, axes = plt.subplots(\n",
    "    ncols=2, figsize=[5.5, 4], dpi=100, sharey=\"all\", sharex=\"all\"\n",
    ")\n",
    "draw_ax256(\n",
    "    axes[0],\n",
    "    dg256,\n",
    "    [0, 255, 0, 255],\n",
    "    subregion,\n",
    "    [0.0, -0.7, 1, 0.77],\n",
    "    False,\n",
    "    [0, 64, 128, 192, 256]\n",
    ")\n",
    "im = draw_ax256(\n",
    "    axes[1],\n",
    "    db256,\n",
    "    [0, 255, 0, 255],\n",
    "    subregion,\n",
    "    [0.0, -0.7, 1, 0.77],\n",
    "    True,\n",
    "    [0, 64, 128, 192, 256]\n",
    ")\n",
    "\n",
    "axes[0].set_title(r\"Adaptive Block Size\", fontsize=13)\n",
    "axes[1].set_title(r\"SLE\", fontsize=13)\n",
    "\n",
    "fig.tight_layout()\n",
    "\n",
    "fig.subplots_adjust(bottom=-.8)\n",
    "cbar_ax = fig.add_axes([.1, -.55, .8, 0.02])\n",
    "fig.colorbar(im, cax=cbar_ax, orientation=\"horizontal\")\n",
    "cbar_ax.xaxis.set_major_formatter(\n",
    "    matplotlib.ticker.StrMethodFormatter(\"{x:.1e}\")\n",
    ")\n",
    "\n",
    "dt_string = datetime.now().strftime(\"%y-%m-%d.%H-%M-%S\")\n",
    "date, time = dt_string.split(\".\")\n",
    "ofname = f\"{date}_err256_{time}\"\n",
    "\n",
    "fig.savefig(ofname + \".pdf\", dpi=600, bbox_inches=\"tight\")\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 512"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [],
   "source": [
    "subregion1 = [176, 256, 52, 132]\n",
    "subregion2 = [400, 480, 52, 132]\n",
    "subregions = (subregion1, subregion2)\n",
    "\n",
    "subheight = 0.48\n",
    "subwidth = subheight\n",
    "pos1 = [0.0, -0.55, subwidth, subheight]\n",
    "pos2 = [1 - subwidth, -0.55, subwidth, subheight]\n",
    "\n",
    "inset_axes_poses = (pos1, pos2)\n",
    "\n",
    "def draw_ax512(\n",
    "    ax,\n",
    "    data,\n",
    "    data_extent,\n",
    "    vmax, \n",
    "    show_tick_on_right=False,\n",
    "    xyticks = [0, 128, 256, 384, 512]\n",
    "):\n",
    "    Z2, extent = data, data_extent\n",
    "    im = ax.imshow(\n",
    "        Z2,\n",
    "        extent=extent,\n",
    "        origin=\"lower\",\n",
    "        # cmap=\"inferno\",\n",
    "        cmap=cmap_gray2blue,\n",
    "        interpolation=\"nearest\",\n",
    "        vmax=vmax512,\n",
    "    )\n",
    "\n",
    "    for i, (subr, pos) in enumerate(zip(subregions, inset_axes_poses)):\n",
    "        axins = ax.inset_axes(pos)  # relative to the axis\n",
    "        axins.imshow(\n",
    "            Z2,\n",
    "            extent=extent,\n",
    "            origin=\"lower\",\n",
    "            # cmap=\"inferno\",\n",
    "            cmap=cmap_gray2blue,\n",
    "            interpolation=\"nearest\",\n",
    "            vmax=vmax512,\n",
    "        )\n",
    "        x1, x2, y1, y2 = subr\n",
    "        axins.set_xlim(x1, x2)\n",
    "        axins.set_ylim(y1, y2)\n",
    "\n",
    "        ax.set_xticks(xyticks), ax.set_yticks(xyticks)\n",
    "        ax.xaxis.set_major_formatter(fmt), ax.yaxis.set_major_formatter(fmt)\n",
    "e\n",
    "        mark_inset(ax, axins, loc1=2, loc2=1, fc=\"none\", ec=\"white\", lw=2.5)\n",
    "        mark_inset(ax, axins, loc1=2, loc2=1, fc=\"none\", ec=\"black\", lw=1)\n",
    "\n",
    "        axins.tick_params(\n",
    "            left=False, labelleft=False, bottom=False, labelbottom=False\n",
    "        )\n",
    "\n",
    "    ax.tick_params(top=True, labeltop=True, bottom=False, labelbottom=False)\n",
    "    if show_tick_on_right:\n",
    "        ax.tick_params(\n",
    "            left=False, labelleft=False, right=True, labelright=True\n",
    "        )\n",
    "    \n",
    "    return im"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 550x400 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(\n",
    "    ncols=2, figsize=[5.5, 4], dpi=100, sharey=\"all\", sharex=\"all\"\n",
    ")\n",
    "draw_ax512(axes[0], good512, [0, 511, 0, 511], vmax512, False)\n",
    "im = draw_ax512(axes[1], bad512, [0, 511, 0, 511], vmax512, True)\n",
    "\n",
    "axes[0].set_title(\"SLE\", fontsize=16)\n",
    "axes[1].set_title(\"Linear Merging\", fontsize=16)\n",
    "\n",
    "fig.tight_layout()    \n",
    "cbar_ax = fig.add_axes([.1, -.55, .8, 0.02])\n",
    "fig.colorbar(im, cax=cbar_ax, orientation=\"horizontal\")\n",
    "cbar_ax.xaxis.set_major_formatter(\n",
    "    matplotlib.ticker.StrMethodFormatter(\"{x:.1e}\")\n",
    ")\n",
    "\n",
    "dt_string = datetime.now().strftime(\"%y-%m-%d.%H-%M-%S\")\n",
    "date, time = dt_string.split(\".\")\n",
    "ofname = f\"{date}_err512_{time}\"\n",
    "\n",
    "\n",
    "fig.savefig(ofname + \".pdf\", dpi=600, bbox_inches=\"tight\")"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# extracted blocks\n",
    "\n",
    "256:\n",
    "x(120,200)\n",
    "y(4,44)\n",
    "z17\n",
    "\n",
    "512:\n",
    "x(176,256)\n",
    "y(52,132)\n",
    "z31\n",
    "\n",
    "x(400,480)\n",
    "y(52,132)\n",
    "z31"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [],
   "source": [
    "# !rm *err*.pdf"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# final, new 512"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [],
   "source": [
    "final_ori = np.fromfile(\"/home/jtian/data/sc23-amr/final/ori512.raw\", dtype=\"f8\")\n",
    "final_good = np.fromfile(\"/home/jtian/data/sc23-amr/final/good512.raw\", dtype=\"f8\")\n",
    "final_bad = np.fromfile(\"/home/jtian/data/sc23-amr/final/bad512.raw\", dtype=\"f8\")\n",
    "\n",
    "len3 = (512, 512, 512)\n",
    "\n",
    "diff_good = np.abs(final_ori - final_good)\n",
    "diff_good.tofile(\"final_diff_good512.raw\")\n",
    "final_dg512 = diff_good.reshape(len3)\n",
    "\n",
    "diff_bad = np.abs(final_ori - final_bad)\n",
    "diff_bad.tofile(\"final_diff_bad512.raw\")\n",
    "final_db512 = diff_bad.reshape(len3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 360x216 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "final_good512_slice = final_dg512[47]\n",
    "final_bad512_slice = final_db512[47]\n",
    "\n",
    "range_cutoff_factor = 5\n",
    "final_vmax512 = np.max([np.max(final_good512_slice), np.max(final_bad512_slice)]) / range_cutoff_factor\n",
    "\n",
    "fig, axes = plt.subplots(ncols=2, figsize=[5, 3])\n",
    "axes[0].imshow(final_good512_slice, vmax=final_vmax512, cmap=cmap_gray2blue)\n",
    "axes[0].set_title    (\"AMRIC-SZ-L/R\", fontsize=14)\n",
    "\n",
    "axes[1].imshow(final_bad512_slice, vmax=final_vmax512, cmap=cmap_gray2blue)\n",
    "axes[1].set_title(\"AMReX\", fontsize=14)\n",
    "\n",
    "axes[1].tick_params(left=False, labelleft=False, right=True, labelright=True)\n",
    "\n",
    "xyticks = [0, 128, 256, 384, 512]\n",
    "for ax in axes:\n",
    "    ax.xaxis.set_major_formatter(fmt), ax.yaxis.set_major_formatter(fmt)\n",
    "    ax.set_xticks(xyticks), ax.set_yticks(xyticks)\n",
    "\n",
    "fig.tight_layout()\n",
    "\n",
    "fig.subplots_adjust(bottom=-.8)\n",
    "cbar_ax = fig.add_axes([.1, -.37, .8, 0.02])\n",
    "fig.colorbar(im, cax=cbar_ax, orientation=\"horizontal\")\n",
    "cbar_ax.xaxis.set_major_formatter(\n",
    "    matplotlib.ticker.StrMethodFormatter(\"{x:.1e}\")\n",
    ")\n",
    "\n",
    "dt_string = datetime.now().strftime(\"%y-%m-%d.%H-%M-%S\")\n",
    "date, time = dt_string.split(\".\")\n",
    "ofname = f\"{date}_err512_final_{time}\"\n",
    "\n",
    "fig.savefig(ofname + \".pdf\", dpi=600, bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [],
   "source": [
    "!rm *err*.pdf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> mpl_space/23-07-09_revision-fig.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# write time breakdown"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sc23_utils import *\n",
    "import pandas as pd\n",
    "\n",
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th>method</th>\n",
       "      <th colspan=\"3\" halign=\"left\">NoComp</th>\n",
       "      <th colspan=\"3\" halign=\"left\">AmReX</th>\n",
       "      <th colspan=\"3\" halign=\"left\">AMRIC (SZ-L/R)</th>\n",
       "      <th colspan=\"3\" halign=\"left\">AMRIC (SZ-Interp)</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>blocksize</th>\n",
       "      <th>512</th>\n",
       "      <th>1024</th>\n",
       "      <th>2048</th>\n",
       "      <th>512</th>\n",
       "      <th>1024</th>\n",
       "      <th>2048</th>\n",
       "      <th>512</th>\n",
       "      <th>1024</th>\n",
       "      <th>2048</th>\n",
       "      <th>512</th>\n",
       "      <th>1024</th>\n",
       "      <th>2048</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>I/O time</th>\n",
       "      <td>1.169</td>\n",
       "      <td>10.478</td>\n",
       "      <td>106.694</td>\n",
       "      <td>61.553</td>\n",
       "      <td>62.721</td>\n",
       "      <td>76.103</td>\n",
       "      <td>1.143</td>\n",
       "      <td>3.294</td>\n",
       "      <td>12.227</td>\n",
       "      <td>1.128</td>\n",
       "      <td>2.586</td>\n",
       "      <td>9.390</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>prep. time</th>\n",
       "      <td>0.310</td>\n",
       "      <td>1.499</td>\n",
       "      <td>0.926</td>\n",
       "      <td>0.820</td>\n",
       "      <td>7.162</td>\n",
       "      <td>19.339</td>\n",
       "      <td>0.455</td>\n",
       "      <td>1.542</td>\n",
       "      <td>0.906</td>\n",
       "      <td>0.567</td>\n",
       "      <td>1.687</td>\n",
       "      <td>0.842</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "method     NoComp                    AmReX                 AMRIC (SZ-L/R)  \\\n",
       "blocksize     512    1024     2048     512    1024    2048            512   \n",
       "I/O time    1.169  10.478  106.694  61.553  62.721  76.103          1.143   \n",
       "prep. time  0.310   1.499    0.926   0.820   7.162  19.339          0.455   \n",
       "\n",
       "method                    AMRIC (SZ-Interp)                \n",
       "blocksize    1024    2048               512   1024   2048  \n",
       "I/O time    3.294  12.227             1.128  2.586  9.390  \n",
       "prep. time  1.542   0.906             0.567  1.687  0.842  "
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_fig16 = pd.read_csv('23-07-09_fig16-wpx.tsv', sep='\\t', header=[0,1], index_col=0)\n",
    "df_fig16"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th>method</th>\n",
       "      <th colspan=\"3\" halign=\"left\">NoComp</th>\n",
       "      <th colspan=\"3\" halign=\"left\">AmReX</th>\n",
       "      <th colspan=\"3\" halign=\"left\">AMRIC (SZ-L/R)</th>\n",
       "      <th colspan=\"3\" halign=\"left\">AMRIC (SZ-Interp)</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>blocksize</th>\n",
       "      <th>256</th>\n",
       "      <th>512</th>\n",
       "      <th>1024</th>\n",
       "      <th>256</th>\n",
       "      <th>512</th>\n",
       "      <th>1024</th>\n",
       "      <th>256</th>\n",
       "      <th>512</th>\n",
       "      <th>1024</th>\n",
       "      <th>256</th>\n",
       "      <th>512</th>\n",
       "      <th>1024</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>I/O time</th>\n",
       "      <td>0.73</td>\n",
       "      <td>4.20</td>\n",
       "      <td>44.72</td>\n",
       "      <td>2.09</td>\n",
       "      <td>6.94</td>\n",
       "      <td>91.45</td>\n",
       "      <td>0.56</td>\n",
       "      <td>3.93</td>\n",
       "      <td>38.24</td>\n",
       "      <td>0.42</td>\n",
       "      <td>3.98</td>\n",
       "      <td>39.73</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>prep. time</th>\n",
       "      <td>0.17</td>\n",
       "      <td>0.18</td>\n",
       "      <td>0.57</td>\n",
       "      <td>0.55</td>\n",
       "      <td>1.77</td>\n",
       "      <td>14.87</td>\n",
       "      <td>0.13</td>\n",
       "      <td>0.21</td>\n",
       "      <td>0.45</td>\n",
       "      <td>0.14</td>\n",
       "      <td>0.12</td>\n",
       "      <td>0.46</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "method     NoComp              AmReX              AMRIC (SZ-L/R)               \\\n",
       "blocksize     256   512   1024   256   512   1024            256   512   1024   \n",
       "I/O time     0.73  4.20  44.72  2.09  6.94  91.45           0.56  3.93  38.24   \n",
       "prep. time   0.17  0.18   0.57  0.55  1.77  14.87           0.13  0.21   0.45   \n",
       "\n",
       "method     AMRIC (SZ-Interp)               \n",
       "blocksize                256   512   1024  \n",
       "I/O time                0.42  3.98  39.73  \n",
       "prep. time              0.14  0.12   0.46  "
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_fig17 = pd.read_csv('23-07-09_fig17-nyx.tsv', sep='\\t', header=[0,1], index_col=0)\n",
    "df_fig17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "method_names = df_fig16.columns.get_level_values(0).unique()\n",
    "num_axes = len(method_names)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_plot(df):\n",
    "    fig, axes = plt.subplots(ncols=4, figsize=(6, 3), sharey=True)\n",
    "    width = 0.5\n",
    "    \n",
    "    for ax, method in zip(axes.flat, method_names):\n",
    "        names = df[method].columns\n",
    "        num_cols = len(df[method].columns)\n",
    "    \n",
    "        below = df[method].loc['I/O time']\n",
    "        above = df[method].loc['prep. time']\n",
    "    \n",
    "        stack = np.zeros(3)\n",
    "        p = ax.bar(names, below, width, label='I/O time', bottom=stack, color='lightgray')\n",
    "        stack += below\n",
    "        p = ax.bar(names, above, width, label='Prep.', bottom=stack, color='RoyalBlue')\n",
    "        ax.set_title(method)\n",
    "    \n",
    "        ax.set_axisbelow(True)\n",
    "        ax.grid(which='major', color='black', axis='y', lw=0.5)\n",
    "        ax.grid(which='minor', color='silver', axis='y', lw=0.3)\n",
    "        for direction, tf in (('left', False), ('right', False), ('top', True), ('bottom', True)):\n",
    "            ax.spines[direction].set_visible(tf)\n",
    "    \n",
    "        ax.tick_params(axis='both', which='both', length=0) # disable the black ticks\n",
    "    \n",
    "    axes.flat[0].set_ylabel(\"Time (Seconds)\")\n",
    "    axes.flat[-1].legend()\n",
    "\n",
    "    return fig, axes\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x300 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = draw_plot(df_fig16)\n",
    "axes[0].set_yscale('log')\n",
    "axes[0].set_ylim((0.2, 120))\n",
    "fig.suptitle(\"WarpX\"+ \": Write-Time Breakdown\")\n",
    "fig.tight_layout()\n",
    "fig.savefig(\"23-07-10_warpx-time.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 145,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x300 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = draw_plot(df_fig17)\n",
    "axes[0].set_yscale('log')\n",
    "axes[0].set_ylim((0.2, 120))\n",
    "fig.suptitle(\"Nyx\"+ \": Write-Time Breakdown\")\n",
    "fig.tight_layout()\n",
    "fig.savefig(\"23-07-10_myx-time.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 146,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>7</th>\n",
       "      <th>8</th>\n",
       "      <th>9</th>\n",
       "      <th>10</th>\n",
       "      <th>11</th>\n",
       "      <th>12</th>\n",
       "      <th>13</th>\n",
       "      <th>14</th>\n",
       "      <th>15</th>\n",
       "      <th>16</th>\n",
       "      <th>17</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>cr</th>\n",
       "      <td>23.62</td>\n",
       "      <td>29.70</td>\n",
       "      <td>36.27</td>\n",
       "      <td>43.50</td>\n",
       "      <td>51.27</td>\n",
       "      <td>72.47</td>\n",
       "      <td>95.12</td>\n",
       "      <td>118.27</td>\n",
       "      <td>141.06</td>\n",
       "      <td>162.78</td>\n",
       "      <td>183.80</td>\n",
       "      <td>203.74</td>\n",
       "      <td>222.51</td>\n",
       "      <td>240.08</td>\n",
       "      <td>257.17</td>\n",
       "      <td>273.08</td>\n",
       "      <td>288.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>psnr</th>\n",
       "      <td>100.69</td>\n",
       "      <td>94.71</td>\n",
       "      <td>91.32</td>\n",
       "      <td>89.07</td>\n",
       "      <td>87.48</td>\n",
       "      <td>85.03</td>\n",
       "      <td>83.65</td>\n",
       "      <td>82.79</td>\n",
       "      <td>82.19</td>\n",
       "      <td>81.76</td>\n",
       "      <td>81.42</td>\n",
       "      <td>81.15</td>\n",
       "      <td>80.93</td>\n",
       "      <td>80.74</td>\n",
       "      <td>80.58</td>\n",
       "      <td>80.44</td>\n",
       "      <td>80.31</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          1      2      3      4      5      6      7       8       9   \\\n",
       "0                                                                        \n",
       "cr     23.62  29.70  36.27  43.50  51.27  72.47  95.12  118.27  141.06   \n",
       "psnr  100.69  94.71  91.32  89.07  87.48  85.03  83.65   82.79   82.19   \n",
       "\n",
       "          10      11      12      13      14      15      16      17  \n",
       "0                                                                     \n",
       "cr    162.78  183.80  203.74  222.51  240.08  257.17  273.08  288.06  \n",
       "psnr   81.76   81.42   81.15   80.93   80.74   80.58   80.44   80.31  "
      ]
     },
     "execution_count": 146,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rate_distort_tac = pd.read_csv('23-07-10_rate-distort_tac.tsv', sep='\\t', header=None, index_col=0)\n",
    "rate_distort_tac"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 147,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>7</th>\n",
       "      <th>8</th>\n",
       "      <th>9</th>\n",
       "      <th>10</th>\n",
       "      <th>11</th>\n",
       "      <th>12</th>\n",
       "      <th>13</th>\n",
       "      <th>14</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>cr</th>\n",
       "      <td>24.27</td>\n",
       "      <td>31.65</td>\n",
       "      <td>40.07</td>\n",
       "      <td>49.18</td>\n",
       "      <td>57.70</td>\n",
       "      <td>103.28</td>\n",
       "      <td>140.88</td>\n",
       "      <td>171.06</td>\n",
       "      <td>207.57</td>\n",
       "      <td>218.08</td>\n",
       "      <td>237.01</td>\n",
       "      <td>259.21</td>\n",
       "      <td>268.78</td>\n",
       "      <td>293.94</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>psnr</th>\n",
       "      <td>99.87</td>\n",
       "      <td>94.47</td>\n",
       "      <td>91.61</td>\n",
       "      <td>89.86</td>\n",
       "      <td>88.81</td>\n",
       "      <td>86.16</td>\n",
       "      <td>85.07</td>\n",
       "      <td>84.40</td>\n",
       "      <td>83.69</td>\n",
       "      <td>83.50</td>\n",
       "      <td>83.16</td>\n",
       "      <td>82.77</td>\n",
       "      <td>82.61</td>\n",
       "      <td>82.20</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         1      2      3      4      5       6       7       8       9   \\\n",
       "0                                                                         \n",
       "cr    24.27  31.65  40.07  49.18  57.70  103.28  140.88  171.06  207.57   \n",
       "psnr  99.87  94.47  91.61  89.86  88.81   86.16   85.07   84.40   83.69   \n",
       "\n",
       "          10      11      12      13      14  \n",
       "0                                             \n",
       "cr    218.08  237.01  259.21  268.78  293.94  \n",
       "psnr   83.50   83.16   82.77   82.61   82.20  "
      ]
     },
     "execution_count": 147,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rate_distort_amric = pd.read_csv('23-07-10_rate-distort_amric.tsv', sep='\\t', header=None, index_col=0)\n",
    "rate_distort_amric"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x280 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(6, 2.8))\n",
    "\n",
    "ax.plot(\n",
    "    rate_distort_tac.loc[\"cr\"],\n",
    "    rate_distort_tac.loc[\"psnr\"],\n",
    "    marker=\"o\",\n",
    "    markerfacecolor=\"darkgray\",\n",
    "    markeredgecolor=\"white\",\n",
    "    color=\"darkgray\",\n",
    "    label=\"TAC\",\n",
    ")\n",
    "ax.plot(\n",
    "    rate_distort_amric.loc[\"cr\"],\n",
    "    rate_distort_amric.loc[\"psnr\"],\n",
    "    marker=\"o\",\n",
    "    markerfacecolor=\"RoyalBlue\",\n",
    "    markeredgecolor=\"white\",\n",
    "    color=\"RoyalBlue\",\n",
    "    label=\"AMRIC\",\n",
    ")\n",
    "\n",
    "ax.set_ylabel(\"PSNR (dB)\")\n",
    "ax.set_xlabel(\"Compression Ratio\")\n",
    "ax.legend()\n",
    "ax.set_axisbelow(True)\n",
    "# ax.grid(which='major', color='black', axis='y', lw=0.5)\n",
    "# ax.grid(which='minor', color='silver', axis='y', lw=0.3)\n",
    "ax.grid(which=\"major\", color=\"silver\", lw=0.5)\n",
    "ax.grid(which=\"minor\", color=\"silver\", lw=0.2, ls=\"-\")\n",
    "plt.minorticks_on()\n",
    "\n",
    "fig.tight_layout()\n",
    "fig.savefig('23-07-10_rate-distort.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> mpl_space/sc23_utils.py <==
import numpy as np
import matplotlib.pyplot as plt
from datetime import datetime
import seaborn as sns
import matplotlib.ticker
import matplotlib.colors
from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes
from mpl_toolkits.axes_grid1.inset_locator import mark_inset

fmt = matplotlib.ticker.StrMethodFormatter("{x:.0f}")


plt.rcParams.update(
    {
        "text.usetex": True,
        "font.family": "sans-serif",
        "font.sans-serif": ["Helvetica"],
    }
)


sz2_134m = {
    "Adp-4-cr": [95.94, 61.48, 43.93, 28.99, 22.14, 16.49][:5],
    "Adp-4-psnr": [38.06, 39.76, 41.95, 46.89, 52.86, 60.79][:5],
    "SLE-cr": [75.04, 48.44, 35.77, 24.06, 17.83, 12.64][:5],
    "SLE-psnr": [36.44, 38.75, 41.43, 46.95, 52.86, 60.78][:5],
    "Adp-8-cr": [96.96, 56.77, 43.36, 35.21, 30.75, 22.16][:5],
    "Adp-8-psnr": [34.42, 37.69, 40.93, 46.88, 52.84, 60.79][:5],
    "LM-cr": [76.83, 48.60, 36.29, 25.07, 18.75, 13.50][:5],
    "LM-psnr": [35.34, 38.15, 41.07, 46.86, 52.84, 60.79][:5],
    "1D-cr": [72.48, 49.31, 38.28, 25.86, 18.98, 14.08][:5],
    "1D-psnr": [33.20, 37.41, 40.78, 46.88, 52.84, 60.78][:5],
}
sz2_186m = {
    "Adp-4-cr": [249.50, 195.66, 161.66, 115.11, 80.08, 48.43, 33.55, 19.72],
    "Adp-4-psnr": [77.60, 80.13, 81.97, 84.90, 87.72, 91.48, 94.62, 100.72],
    "SLE-cr": [415.30, 305.05, 235.00, 147.69, 91.44, 50.70, 34.86, 21.25][1:],
    "SLE-psnr": [76.26, 78.22, 79.98, 82.63, 85.46, 89.32, 92.59, 99.09][1:],
    "Adp-8-cr": [721.90, 450.91, 309.17, 164.88, 93.51, 52.28, 37.86, 24.61],
    "Adp-8-psnr": [74.57, 76.71, 78.15, 80.55, 83.30, 87.24, 90.66, 97.64],
    "LM-cr": [434.02, 310.01, 232.75, 140.87, 86.09, 48.64, 34.27, 21.49][2:],
    "LM-psnr": [76.16, 77.73, 79.27, 81.84, 84.36, 88.24, 91.54, 98.36][2:],
    "1D-cr": [668.93, 358.15, 226.66, 114.51, 65.94, 36.90, 25.66, 15.41][4:],
    "1D-psnr": [69.30, 70.64, 71.68, 73.74, 76.43, 81.24, 86.57, 95.89][4:],
}
sz3_134m = {
    "Linear-cr": [58.23, 38.96, 21.76, 15.06, 10.92, 8.47][:5],
    "Linear-psnr": [41.79, 47.29, 57.34, 66.86, 77.31, 86.85][:5],
    "Cluster-cr": [70.71, 44.43, 23.53, 15.72, 11.19, 8.61][:5],
    "Cluster-psnr": [41.86, 47.11, 57.09, 66.60, 77.05, 86.60][:5],
}
sz3_186m = {
    "Linear-cr": [252.23, 169.97, 85.84, 46.25, 25.54, 16.52][:5],
    "Linear-psnr": [72.02, 74.93, 81.32, 89.30, 98.30, 106.66][:5],
    "Cluster-cr": [321.57, 196.86, 86.80, 44.47, 24.35, 15.78][:5],
    "Cluster-psnr": [72.22, 75.18, 81.75, 89.60, 98.34, 106.63][:5],
}

cr_psnr = {
    "sz2-coarse": sz2_134m,
    "sz2-fine": sz2_186m,
    "sz3-coarse": sz3_134m,
    "sz3-fine": sz3_186m,
}


sz2_cats = ["Adp-4", "SLE", "Adp-8", "LM", "1D"]
sz3_cats = ["Linear", "Cluster"]


def date_time_prefix():
    dt_string = datetime.now().strftime("%y-%m-%d.%H-%M-%S")
    date, time = dt_string.split(".")
    return date, time


wtime_nyx = {
    "NoComp": {
        "I/O": [0.73, 4.20, 2.09, 6.94, 0.56, 3.93, 0.42, 3.98][:2],
        "pre-\nprocess": [0.17, 0.18, 0.55, 1.77, 0.13, 0.21, 0.14, 0.12][:2],
    },
    "AMReX": {
        "I/O": [0.73, 4.20, 2.09, 6.94, 0.56, 3.93, 0.42, 3.98][2:4],
        "pre-\nprocess": [0.17, 0.18, 0.55, 1.77, 0.13, 0.21, 0.14, 0.12][2:4],
    },
    "AMRIC (SZ-L/R)": {
        "I/O": [0.73, 4.20, 2.09, 6.94, 0.56, 3.93, 0.42, 3.98][4:6],
        "pre-\nprocess": [0.17, 0.18, 0.55, 1.77, 0.13, 0.21, 0.14, 0.12][4:6],
    },
    "AMRIC (SZ-Interp)": {
        "I/O": [0.73, 4.20, 2.09, 6.94, 0.56, 3.93, 0.42, 3.98][6:],
        "pre-\nproc.": [0.17, 0.18, 0.55, 1.77, 0.13, 0.21, 0.14, 0.12][6:],
    },
}

wtime_warpx = {
    "NoComp": {
        "I/O": [1.62, 9.70, 7.11, 9.31, 1.13, 3.47, 1.19, 2.80][:2],
        "pre-\nproc.": [0.47, 1.55, 0.47, 1.59, 0.48, 1.65, 0.62, 1.67][:2],
    },
    "AMReX": {
        "I/O": [1.62, 9.70, 7.11, 9.31, 1.13, 3.47, 1.19, 2.80][2:4],
        "pre-\nproc.": [0.47, 1.55, 0.47, 1.59, 0.48, 1.65, 0.62, 1.67][2:4],
    },
    "AMRIC (SZ-L/R)": {
        "I/O": [1.62, 9.70, 7.11, 9.31, 1.13, 3.47, 1.19, 2.80][4:6],
        "pre-\nproc.": [0.47, 1.55, 0.47, 1.59, 0.48, 1.65, 0.62, 1.67][4:6],
    },
    "AMRIC (SZ-Interp)": {
        "I/O": [1.62, 9.70, 7.11, 9.31, 1.13, 3.47, 1.19, 2.80][6:],
        "pre-\nproc.": [0.47, 1.55, 0.47, 1.59, 0.48, 1.65, 0.62, 1.67][6:],
    },
}


wrapx_new_io = [1.169, 10.478, 61.553, 62.721, 1.143, 3.294, 1.128, 2.586]
warpx_new_pre = [0.310, 1.499, 0.820, 7.162, 0.455, 1.542, 0.567, 1.687]

# 512 and 1024
wtime_warpx_new = {
    "NoComp": {"I/O": wrapx_new_io[:2], "pre-\nproc.": warpx_new_pre[:2]},
    "AMReX": {"I/O": wrapx_new_io[2:4], "pre-\nproc.": warpx_new_pre[2:4]},
    "AMRIC (SZ-L/R)": {
        "I/O": wrapx_new_io[4:6],
        "pre-\nproc.": warpx_new_pre[4:6],
    },
    "AMRIC (SZ-Interp)": {
        "I/O": wrapx_new_io[6:],
        "pre-\nproc.": warpx_new_pre[6:],
    },
}

